A geometric model in 3+1D space-time for electrodynamic phenomena

With the idea to find geometric formulations of particle physics we investigate the predictions of a three dimensional generalisation of the Sine-Gordon model, very close to the Skyrme model and to the Wu-Yang description of Dirac monopoles. With three rotational degrees of freedom of spatial Dreibeins we formulate a Lagrangian and confront the predictions to electromagnetic phenomena. Stable solitonic excitations we compare with the lightest fundamental electric charges, electrons and positrons. Two Goldstone bosons we relate to the properties of photons. These particles are characterised by three topological quantum numbers, which we compare to charge, spin and photon number. Finally we conjecture some ideas for further comparisons with experiments.

==> figures/anziehung.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    158904,       3019]
NotebookOptionsPosition[    158392,       2998]
NotebookOutlinePosition[    158802,       3014]
CellTagsIndexPosition[    158759,       3011]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"e1", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], ";", 
  RowBox[{"e2", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], ";", 
  RowBox[{"e3", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vf1", "=", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y", ",", 
     RowBox[{"z", "-", "2"}]}], "}"}]}], ";", 
  RowBox[{"vf2", "=", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y", ",", 
     RowBox[{"z", "+", "2"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hh", "=", "7.5"}], ";", 
  RowBox[{"xmin", "=", 
   RowBox[{"-", "hh"}]}], ";", 
  RowBox[{"xmax", "=", "hh"}], ";", 
  RowBox[{"ymin", "=", 
   RowBox[{"-", "hh"}]}], ";", 
  RowBox[{"ymax", "=", "hh"}], ";", 
  RowBox[{"zmin", "=", 
   RowBox[{"-", "hh"}]}], ";", 
  RowBox[{"zmax", "=", "hh"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lx", "=", 
   RowBox[{"Round", "[", 
    RowBox[{"xmax", "-", "xmin", "+", "1"}], "]"}]}], ";", 
  RowBox[{"ly", "=", 
   RowBox[{"Round", "[", 
    RowBox[{"ymax", "-", "ymin", "+", "1"}], "]"}]}], ";", 
  RowBox[{"lz", "=", 
   RowBox[{"Round", "[", 
    RowBox[{"zmax", "-", "zmin", "+", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r0", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r1", "=", 
   RowBox[{"Norm", "[", "vf1", "]"}]}], ";", 
  RowBox[{"r2", "=", 
   RowBox[{"Norm", "[", "vf2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r1q", "=", 
    RowBox[{"vf1", ".", "vf1"}]}], ";", 
   RowBox[{"r2q", "=", 
    RowBox[{"vf2", ".", "vf2"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"charge1", "=", 
   RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"charge2", "=", 
   RowBox[{"+", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chirality1", "=", 
   RowBox[{"+", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chirality2", "=", 
   RowBox[{"+", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"centelement1", "=", 
   RowBox[{
    RowBox[{"-", "charge1"}], "*", "chirality1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"centelement2", "=", 
   RowBox[{
    RowBox[{"-", "charge2"}], "*", "chirality2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rinv", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"centelement1", "/", "r1"}], "+", 
      RowBox[{"centelement2", "/", "r2"}]}], ")"}], "*", "r0"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"omega", "=", 
   RowBox[{
    RowBox[{"Pi", "/", "2"}], "-", 
    RowBox[{"ArcTan", "[", "rinv", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cosomega", "=", 
   RowBox[{"Cos", "[", "omega", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sinomega", "=", 
   RowBox[{"Sin", "[", "omega", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"charge1", "\[NotEqual]", "charge2"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"n3", "=", 
       RowBox[{
        RowBox[{"-", "charge1"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"vf1", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "/", "r1"}], "-", 
          RowBox[{
           RowBox[{"vf2", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "/", "r2"}]}], ")"}]}]}], ",", 
      RowBox[{"nperp", "=", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "-", 
         RowBox[{"n3", "^", "2"}]}], "]"}]}], ",", 
      RowBox[{"eperp", "=", 
       RowBox[{"Normalize", "[", 
        RowBox[{"vf1", "-", 
         RowBox[{
          RowBox[{"vf1", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "*", "e3"}]}], "]"}]}], ",", 
      RowBox[{"n1", "=", 
       RowBox[{"nperp", "*", 
        RowBox[{"(", 
         RowBox[{"eperp", ".", "e1"}], ")"}]}]}], ",", 
      RowBox[{"n2", "=", 
       RowBox[{"nperp", "*", 
        RowBox[{"(", 
         RowBox[{"eperp", ".", "e2"}], ")"}]}]}], ",", 
      RowBox[{"nanz", "=", 
       RowBox[{"{", 
        RowBox[{"n1", ",", "n2", ",", "n3"}], "}"}]}], ",", 
      RowBox[{"thetaanz", "=", 
       RowBox[{"ArcCos", "[", 
        RowBox[{"Simplify", "[", 
         RowBox[{"n3", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x", ",", "y", ",", "z"}], "}"}], "\[Element]", 
           "Reals"}]}], "]"}], "]"}]}], ",", 
      RowBox[{"phianz", "=", 
       RowBox[{"ArcTan", "[", 
        RowBox[{"x", ",", "y"}], "]"}]}], ",", 
      RowBox[{"omegaanz", "=", "omega"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"charge1", "\[Equal]", "charge2"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"rho1", "=", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"r1q", "-", 
         RowBox[{
          RowBox[{"vf1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "^", "2"}]}], "]"}]}], ",", 
      RowBox[{"rho2", "=", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"r2q", "-", 
         RowBox[{
          RowBox[{"vf1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "^", "2"}]}], "]"}]}], ",", 
      RowBox[{"\[Theta]", "=", 
       RowBox[{"ArcTan", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"vf1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{"rho1", "+", "rho2"}], ")"}]}], ",", 
         RowBox[{"(", 
          RowBox[{"rho1", "*", "rho2"}], ")"}]}], "]"}]}], ",", 
      RowBox[{"\[Phi]", "=", 
       RowBox[{
        RowBox[{"ArcTan", "[", 
         RowBox[{
          RowBox[{"vf1", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", 
          RowBox[{"vf1", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "+", 
        RowBox[{"ArcTan", "[", 
         RowBox[{
          RowBox[{"vf2", "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", 
          RowBox[{"vf1", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}], ",", 
      RowBox[{"n1", "=", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ",", 
      RowBox[{"n2", "=", 
       RowBox[{
        RowBox[{"Sin", "[", "\[Theta]", "]"}], 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ",", 
      RowBox[{"n3", "=", 
       RowBox[{
        RowBox[{"Sin", "[", "\[Theta]", "]"}], 
        RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}], ",", 
      RowBox[{"nabst", "=", 
       RowBox[{"{", 
        RowBox[{"n1", ",", "n2", ",", "n3"}], "}"}]}], ",", 
      RowBox[{"thetaabst", "=", "\[Theta]"}], ",", 
      RowBox[{"phiabst", "=", "\[Phi]"}], ",", 
      RowBox[{"omegaabst", "=", "omega"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pltvecanz2D", "=", 
   RowBox[{"VectorPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Sin", "[", "omegaanz", "]"}], "*", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"nanz", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"nanz", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"x", "\[Rule]", "0"}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "ymin", ",", "ymax"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "zmin", ",", "zmax"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "False"}], ",", 
     RowBox[{"VectorPoints", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"ly", ",", "lz"}], "}"}]}], ",", 
     RowBox[{"VectorScale", "\[Rule]", "0.048"}]}], "]"}]}], ";", 
  RowBox[{"pltelineanz2D", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"thetaanz", "/.", 
        RowBox[{"{", 
         RowBox[{"x", "\[Rule]", "0"}], "}"}]}], ")"}], "\[Equal]", 
      RowBox[{"{", 
       RowBox[{
       "0.2", ",", "0.6", ",", "1.0", ",", "1.4", ",", "1.8", ",", "2.2", ",",
         "2.6", ",", "3.0"}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "ymin", ",", "ymax"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "zmin", ",", "zmax"}], "}"}], ",", 
     RowBox[{"ContourStyle", "\[Rule]", 
      RowBox[{"RGBColor", "[", 
       RowBox[{"1", ",", "0", ",", "1"}], "]"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "False"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"pltvecanz2D", ",", "pltelineanz2D"}], "]"}]}], "Input",
 CellChangeTimes->{{3.602065273236146*^9, 3.602065291051317*^9}, {
   3.602065417148058*^9, 3.602065494078289*^9}, {3.602065538653417*^9, 
   3.6020655578338423`*^9}, 3.602065630399687*^9, {3.602065708003734*^9, 
   3.602065776942005*^9}, 3.602065919382737*^9, {3.602066016480242*^9, 
   3.60206607435364*^9}, {3.602066111161223*^9, 3.602066121491105*^9}, {
   3.602066202843092*^9, 3.602066259116131*^9}, {3.602066321240427*^9, 
   3.6020663502686653`*^9}, {3.602066450470707*^9, 3.6020664665122137`*^9}, {
   3.602066502246295*^9, 3.6020665063365717`*^9}, {3.602066872012533*^9, 
   3.602066887176972*^9}, {3.602066933571151*^9, 3.6020669766073217`*^9}, {
   3.602067027834195*^9, 3.602067077964492*^9}, {3.6020671269109783`*^9, 
   3.602067216045735*^9}, {3.602067271979519*^9, 3.602067326821496*^9}, {
   3.602067427891995*^9, 3.60206750839167*^9}, {3.602067566149949*^9, 
   3.6020675763147507`*^9}, {3.602067614674431*^9, 3.602067677280738*^9}, {
   3.6020677581267147`*^9, 3.602067793230256*^9}, {3.602067839354292*^9, 
   3.6020678666523523`*^9}, {3.6020679011034803`*^9, 3.6020680089608793`*^9}, 
   3.60206850824227*^9, {3.602068568894045*^9, 3.6020686194986963`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, 
    {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
     {Arrowheads[{{0.03169784568735319, 1.}}], 
      ArrowBox[{{-7.199791502512145, -7.909485435546033}, \
{-7.800208497487855, -7.090514564453967}}]}, 
     {Arrowheads[{{0.03168905850690102, 1.}}], 
      ArrowBox[{{-7.1728823043694145`, -6.888142450551315}, \
{-7.8271176956305855`, -6.111857549448684}}]}, 
     {Arrowheads[{{0.031685869517510956`, 1.}}], 
      ArrowBox[{{-7.145562868008859, -5.8632946628918265`}, \
{-7.854437131991141, -5.1367053371081735`}}]}, 
     {Arrowheads[{{0.031691877862595697`, 1.}}], 
      ArrowBox[{{-7.119201133683792, -4.835706154191211}, \
{-7.880798866316208, -4.164293845808788}}]}, 
     {Arrowheads[{{0.03170930670332787, 1.}}], 
      ArrowBox[{{-7.0954800153741875`, -3.8071701613901294`}, \
{-7.9045199846258125`, -3.1928298386098706`}}]}, 
     {Arrowheads[{{0.031736240077971344`, 1.}}], 
      ArrowBox[{{-7.076116074894319, -2.780625720764424}, \
{-7.923883925105681, -2.219374279235576}}]}, 
     {Arrowheads[{{0.031764855404517345`, 1.}}], 
      ArrowBox[{{-7.062508544593119, -1.7597996212199258`}, \
{-7.937491455406881, -1.2402003787800742`}}]}, 
     {Arrowheads[{{0.03178358425319299, 1.}}], 
      ArrowBox[{{-7.055522729058043, -0.7482739527537882}, \
{-7.944477270941957, -0.25172604724621184`}}]}, 
     {Arrowheads[{{0.03178358425319299, 1.}}], 
      ArrowBox[{{-7.055522729058043, 
       0.25172604724621184`}, {-7.944477270941957, 0.7482739527537882}}]}, 
     {Arrowheads[{{0.031764855404517345`, 1.}}], 
      ArrowBox[{{-7.062508544593119, 
       1.2402003787800742`}, {-7.937491455406881, 1.7597996212199258`}}]}, 
     {Arrowheads[{{0.031736240077971344`, 1.}}], 
      ArrowBox[{{-7.076116074894319, 2.219374279235576}, {-7.923883925105681, 
       2.780625720764424}}]}, 
     {Arrowheads[{{0.03170930670332787, 1.}}], 
      ArrowBox[{{-7.0954800153741875`, 
       3.1928298386098706`}, {-7.9045199846258125`, 3.8071701613901294`}}]}, 
     {Arrowheads[{{0.031691877862595697`, 1.}}], 
      ArrowBox[{{-7.119201133683792, 4.164293845808789}, {-7.880798866316208, 
       4.835706154191212}}]}, 
     {Arrowheads[{{0.031685869517510956`, 1.}}], 
      ArrowBox[{{-7.145562868008859, 
       5.1367053371081735`}, {-7.854437131991141, 5.8632946628918265`}}]}, 
     {Arrowheads[{{0.03168905850690102, 1.}}], 
      ArrowBox[{{-7.1728823043694145`, 
       6.111857549448685}, {-7.8271176956305855`, 6.888142450551316}}]}, 
     {Arrowheads[{{0.03169784568735319, 1.}}], 
      ArrowBox[{{-7.199791502512145, 7.090514564453967}, {-7.800208497487855, 
       7.909485435546033}}]}, 
     {Arrowheads[{{0.03165333966669615, 1.}}], 
      ArrowBox[{{-6.2102559798015395`, -7.916087041657789}, \
{-6.7897440201984605`, -7.08391295834221}}]}, 
     {Arrowheads[{{0.031631192111964225`, 1.}}], 
      ArrowBox[{{-6.179708669729421, -6.892598853749416}, {-6.82029133027058, \
-6.107401146250584}}]}, 
     {Arrowheads[{{0.0316153423181908, 1.}}], 
      ArrowBox[{{-6.147723195556099, -5.863818963529234}, {-6.8522768044439, \
-5.136181036470766}}]}, 
     {Arrowheads[{{0.03161429150107671, 1.}}], 
      ArrowBox[{{-6.1159784401156205`, -4.830111463864076}, \
{-6.8840215598843795`, -4.169888536135925}}]}, 
     {Arrowheads[{{0.03163650169312715, 1.}}], 
      ArrowBox[{{-6.086794127037664, -3.7933726225590387`}, \
{-6.913205872962337, -3.2066273774409613`}}]}, 
     {Arrowheads[{{0.03168315603198635, 1.}}], 
      ArrowBox[{{-6.062700638828487, -2.757553570180285}, \
{-6.9372993611715135`, -2.242446429819715}}]}, 
     {Arrowheads[{{0.031740256084998884`, 1.}}], 
      ArrowBox[{{-6.045760096149501, -1.7283854105240375`}, \
{-6.954239903850499, -1.2716145894759625`}}]}, 
     {Arrowheads[{{0.0317804690162816, 1.}}], 
      ArrowBox[{{-6.037110099612743, -0.7118540349882008}, \
{-6.962889900387257, -0.2881459650117993}}]}, 
     {Arrowheads[{{0.0317804690162816, 1.}}], 
      ArrowBox[{{-6.037110099612743, 0.2881459650117993}, {-6.962889900387257,
        0.7118540349882008}}]}, 
     {Arrowheads[{{0.031740256084998884`, 1.}}], 
      ArrowBox[{{-6.045760096149501, 
       1.2716145894759625`}, {-6.954239903850499, 1.7283854105240375`}}]}, 
     {Arrowheads[{{0.031683156031986376`, 1.}}], 
      ArrowBox[{{-6.0627006388284865`, 
       2.242446429819715}, {-6.9372993611715135`, 2.7575535701802854`}}]}, 
     {Arrowheads[{{0.03163650169312715, 1.}}], 
      ArrowBox[{{-6.086794127037664, 
       3.2066273774409613`}, {-6.913205872962337, 3.7933726225590387`}}]}, 
     {Arrowheads[{{0.03161429150107671, 1.}}], 
      ArrowBox[{{-6.1159784401156205`, 
       4.169888536135924}, {-6.8840215598843795`, 4.830111463864075}}]}, 
     {Arrowheads[{{0.0316153423181908, 1.}}], 
      ArrowBox[{{-6.147723195556099, 5.136181036470766}, {-6.8522768044439, 
       5.863818963529234}}]}, 
     {Arrowheads[{{0.031631192111964225`, 1.}}], 
      ArrowBox[{{-6.179708669729421, 6.107401146250584}, {-6.82029133027058, 
       6.892598853749416}}]}, 
     {Arrowheads[{{0.03165333966669613, 1.}}], 
      ArrowBox[{{-6.2102559798015395`, 
       7.083912958342211}, {-6.7897440201984605`, 7.916087041657789}}]}, 
     {Arrowheads[{{0.03158725713834068, 1.}}], 
      ArrowBox[{{-5.2267872905455475`, -7.925866821709484}, \
{-5.773212709454453, -7.074133178290516}}]}, 
     {Arrowheads[{{0.03153744455707628, 1.}}], 
      ArrowBox[{{-5.192676484070281, -6.900940379288204}, {-5.80732351592972, \
-6.099059620711796}}]}, 
     {Arrowheads[{{0.03148938982181354, 1.}}], 
      ArrowBox[{{-5.155519908389393, -5.868452537740725}, \
{-5.844480091610607, -5.131547462259274}}]}, 
     {Arrowheads[{{0.03146062264051849, 1.}}], 
      ArrowBox[{{-5.11721571076008, -4.827773317704979}, {-5.882784289239921, \
-4.172226682295021}}]}, 
     {Arrowheads[{{0.03147683309052512, 1.}}], 
      ArrowBox[{{-5.0809187541218765`, -3.7803423754272845`}, \
{-5.919081245878124, -3.219657624572715}}]}, 
     {Arrowheads[{{0.031555794263165925`, 1.}}], 
      ArrowBox[{{-5.050480382237402, -2.7311495238805756`}, \
{-5.949519617762599, -2.2688504761194244`}}]}, 
     {Arrowheads[{{0.031677153512319624`, 1.}}], 
      ArrowBox[{{-5.0291233633369785`, -1.6890560274015876`}, \
{-5.9708766366630215`, -1.3109439725984124`}}]}, 
     {Arrowheads[{{0.031772188387586095`, 1.}}], 
      ArrowBox[{{-5.018358903637193, -0.6644263286560335}, \
{-5.981641096362808, -0.3355736713439665}}]}, 
     {Arrowheads[{{0.03177218838758607, 1.}}], 
      ArrowBox[{{-5.018358903637193, 
       0.33557367134396654`}, {-5.981641096362807, 0.6644263286560335}}]}, 
     {Arrowheads[{{0.031677153512319624`, 1.}}], 
      ArrowBox[{{-5.0291233633369785`, 
       1.3109439725984124`}, {-5.9708766366630215`, 1.6890560274015876`}}]}, 
     {Arrowheads[{{0.031555794263165925`, 1.}}], 
      ArrowBox[{{-5.050480382237402, 
       2.2688504761194244`}, {-5.949519617762599, 2.7311495238805756`}}]}, 
     {Arrowheads[{{0.031476833090525125`, 1.}}], 
      ArrowBox[{{-5.0809187541218765`, 
       3.219657624572715}, {-5.919081245878124, 3.780342375427285}}]}, 
     {Arrowheads[{{0.03146062264051849, 1.}}], 
      ArrowBox[{{-5.11721571076008, 4.172226682295021}, {-5.882784289239921, 
       4.827773317704979}}]}, 
     {Arrowheads[{{0.03148938982181352, 1.}}], 
      ArrowBox[{{-5.155519908389393, 5.131547462259275}, {-5.844480091610606, 
       5.868452537740726}}]}, 
     {Arrowheads[{{0.031537444557076265`, 1.}}], 
      ArrowBox[{{-5.192676484070281, 6.099059620711796}, {-5.807323515929719, 
       6.900940379288204}}]}, 
     {Arrowheads[{{0.03158725713834068, 1.}}], 
      ArrowBox[{{-5.2267872905455475`, 
       7.074133178290516}, {-5.773212709454453, 7.925866821709484}}]}, 
     {Arrowheads[{{0.03149299158165031, 1.}}], 
      ArrowBox[{{-4.251469543136287, -7.938992737375705}, \
{-4.748530456863714, -7.061007262624296}}]}, 
     {Arrowheads[{{0.031389502401947704`, 1.}}], 
      ArrowBox[{{-4.21461873308096, -6.913968337337564}, {-4.785381266919039, \
-6.086031662662436}}]}, 
     {Arrowheads[{{0.031265616951521746`, 1.}}], 
      ArrowBox[{{-4.172436601328679, -5.878844101604762}, \
{-4.827563398671321, -5.121155898395239}}]}, 
     {Arrowheads[{{0.031148991843245922`, 1.}}], 
      ArrowBox[{{-4.126674276999058, -4.8310299625207165`}, \
{-4.873325723000943, -4.1689700374792835`}}]}, 
     {Arrowheads[{{0.03110578815910349, 1.}}], 
      ArrowBox[{{-4.081360140782952, -3.770191566843112}, \
{-4.918639859217048, -3.2298084331568884`}}]}, 
     {Arrowheads[{{0.03122070905756242, 1.}}], 
      ArrowBox[{{-4.042379475199637, -2.7017029533627426`}, \
{-4.9576205248003635`, -2.298297046637257}}]}, 
     {Arrowheads[{{0.031494736512438476`, 1.}}], 
      ArrowBox[{{-4.015051663621286, -1.6390515135815162`}, \
{-4.9849483363787135`, -1.360948486418484}}]}, 
     {Arrowheads[{{0.031747011567674156`, 1.}}], 
      ArrowBox[{{-4.001550121851289, -0.6007549029116915}, \
{-4.998449878148711, -0.39924509708830846`}}]}, 
     {Arrowheads[{{0.031747011567674156`, 1.}}], 
      ArrowBox[{{-4.001550121851289, 
       0.39924509708830846`}, {-4.998449878148711, 0.6007549029116915}}]}, 
     {Arrowheads[{{0.031494736512438476`, 1.}}], 
      ArrowBox[{{-4.015051663621286, 
       1.3609484864184838`}, {-4.9849483363787135`, 1.639051513581516}}]}, 
     {Arrowheads[{{0.03122070905756242, 1.}}], 
      ArrowBox[{{-4.042379475199637, 
       2.2982970466372574`}, {-4.9576205248003635`, 2.701702953362743}}]}, 
     {Arrowheads[{{0.031105788159103497`, 1.}}], 
      ArrowBox[{{-4.081360140782952, 3.229808433156888}, {-4.918639859217048, 
       3.770191566843112}}]}, 
     {Arrowheads[{{0.031148991843245922`, 1.}}], 
      ArrowBox[{{-4.126674276999058, 
       4.1689700374792835`}, {-4.873325723000943, 4.8310299625207165`}}]}, 
     {Arrowheads[{{0.031265616951521746`, 1.}}], 
      ArrowBox[{{-4.172436601328679, 5.121155898395238}, {-4.827563398671321, 
       5.878844101604761}}]}, 
     {Arrowheads[{{0.031389502401947704`, 1.}}], 
      ArrowBox[{{-4.21461873308096, 6.086031662662436}, {-4.785381266919039, 
       6.913968337337564}}]}, 
     {Arrowheads[{{0.03149299158165034, 1.}}], 
      ArrowBox[{{-4.251469543136287, 7.061007262624295}, {-4.748530456863714, 
       7.938992737375705}}]}, 
     {Arrowheads[{{0.03136784514304429, 1.}}], 
      ArrowBox[{{-3.286589417635306, -7.954883983809923}, \
{-3.7134105823646943`, -7.045116016190077}}]}, 
     {Arrowheads[{{0.031169637276898695`, 1.}}], 
      ArrowBox[{{-3.249193793785974, -6.931716687131162}, \
{-3.750806206214026, -6.068283312868837}}]}, 
     {Arrowheads[{{0.030882930979944354`, 1.}}], 
      ArrowBox[{{-3.2037961956788545`, -5.896208922293933}, \
{-3.7962038043211455`, -5.103791077706067}}]}, 
     {Arrowheads[{{0.030519249671545626`, 1.}}], 
      ArrowBox[{{-3.1512489073070222`, -4.842580137804644}, \
{-3.8487510926929778`, -4.157419862195356}}]}, 
     {Arrowheads[{{0.03020602948700971, 1.}}], 
      ArrowBox[{{-3.095990061999604, -3.766240723855116}, \
{-3.904009938000396, -3.233759276144884}}]}, 
     {Arrowheads[{{0.03025371176196921, 1.}}], 
      ArrowBox[{{-3.046416680239567, -2.670616587049749}, \
{-3.953583319760433, -2.3293834129502504`}}]}, 
     {Arrowheads[{{0.030891306342205237`, 1.}}], 
      ArrowBox[{{-3.010885327842174, -1.5749519381160648`}, \
{-3.989114672157826, -1.4250480618839352`}}]}, 
     {Arrowheads[{{0.03165721506818284, 1.}}], 
      ArrowBox[{{-2.9930638290105827`, -0.5125974535924663}, \
{-4.006936170989417, -0.48740254640753367`}}]}, 
     {Arrowheads[{{0.03165721506818284, 1.}}], 
      ArrowBox[{{-2.9930638290105827`, 
       0.48740254640753367`}, {-4.006936170989417, 0.5125974535924663}}]}, 
     {Arrowheads[{{0.030891306342205237`, 1.}}], 
      ArrowBox[{{-3.010885327842174, 
       1.4250480618839352`}, {-3.989114672157826, 1.5749519381160648`}}]}, 
     {Arrowheads[{{0.03025371176196921, 1.}}], 
      ArrowBox[{{-3.046416680239567, 2.329383412950251}, {-3.953583319760433, 
       2.6706165870497496`}}]}, 
     {Arrowheads[{{0.03020602948700971, 1.}}], 
      ArrowBox[{{-3.095990061999604, 3.233759276144884}, {-3.904009938000396, 
       3.766240723855116}}]}, 
     {Arrowheads[{{0.030519249671545626`, 1.}}], 
      ArrowBox[{{-3.1512489073070222`, 
       4.157419862195356}, {-3.8487510926929778`, 4.842580137804644}}]}, 
     {Arrowheads[{{0.030882930979944354`, 1.}}], 
      ArrowBox[{{-3.2037961956788545`, 
       5.103791077706067}, {-3.7962038043211455`, 5.896208922293933}}]}, 
     {Arrowheads[{{0.031169637276898695`, 1.}}], 
      ArrowBox[{{-3.249193793785974, 6.068283312868838}, {-3.750806206214026, 
       6.931716687131163}}]}, 
     {Arrowheads[{{0.03136784514304429, 1.}}], 
      ArrowBox[{{-3.286589417635306, 
       7.045116016190077}, {-3.7134105823646943`, 7.954883983809923}}]}, 
     {Arrowheads[{{0.031220784269888856`, 1.}}], 
      ArrowBox[{{-2.3339840347716394`, -7.971742016801159}, \
{-2.6660159652283606`, -7.028257983198841}}]}, 
     {Arrowheads[{{0.030878995110932613`, 1.}}], 
      ArrowBox[{{-2.300207434765471, -6.9524806764112}, {-2.699792565234529, \
-6.0475193235888}}]}, 
     {Arrowheads[{{0.030291343386020714`, 1.}}], 
      ArrowBox[{{-2.256575331548786, -5.919734298498757}, \
{-2.743424668451214, -5.080265701501244}}]}, 
     {Arrowheads[{{0.029329754093167845`, 1.}}], 
      ArrowBox[{{-2.2023854293053855`, -4.863521400988936}, \
{-2.7976145706946145`, -4.136478599011064}}]}, 
     {Arrowheads[{{0.028057162085054408`, 1.}}], 
      ArrowBox[{{-2.141858422067178, -3.7715115142613027`}, \
{-2.8581415779328223`, -3.2284884857386973`}}]}, 
     {Arrowheads[{{0.027329386804759027`, 1.}}], 
      ArrowBox[{{-2.0855410641604015`, -2.640943448863019}, \
{-2.9144589358395985`, -2.359056551136981}}]}, 
     {Arrowheads[{{0.02866478366649502, 1.}}], 
      ArrowBox[{{-2.040863067556424, -1.4954774625752882`}, \
{-2.959136932443576, -1.5045225374247118`}}]}, 
     {Arrowheads[{{0.031280889292126135`, 1.}}], 
      ArrowBox[{{-2.011393334254551, -0.3889628142849916}, \
{-2.9886066657454493`, -0.6110371857150084}}]}, 
     {Arrowheads[{{0.031280889292126135`, 1.}}], 
      ArrowBox[{{-2.011393334254551, 
       0.6110371857150084}, {-2.9886066657454493`, 0.3889628142849916}}]}, 
     {Arrowheads[{{0.02866478366649502, 1.}}], 
      ArrowBox[{{-2.040863067556424, 
       1.5045225374247118`}, {-2.959136932443576, 1.4954774625752882`}}]}, 
     {Arrowheads[{{0.027329386804759027`, 1.}}], 
      ArrowBox[{{-2.0855410641604015`, 
       2.359056551136981}, {-2.9144589358395985`, 2.640943448863019}}]}, 
     {Arrowheads[{{0.028057162085054408`, 1.}}], 
      ArrowBox[{{-2.141858422067178, 
       3.2284884857386973`}, {-2.8581415779328223`, 3.7715115142613027`}}]}, 
     {Arrowheads[{{0.029329754093167845`, 1.}}], 
      ArrowBox[{{-2.2023854293053855`, 
       4.136478599011064}, {-2.7976145706946145`, 4.863521400988936}}]}, 
     {Arrowheads[{{0.030291343386020714`, 1.}}], 
      ArrowBox[{{-2.256575331548786, 5.080265701501243}, {-2.743424668451214, 
       5.919734298498756}}]}, 
     {Arrowheads[{{0.030878995110932613`, 1.}}], 
      ArrowBox[{{-2.300207434765471, 6.0475193235888}, {-2.699792565234529, 
       6.9524806764112}}]}, 
     {Arrowheads[{{0.031220784269888856`, 1.}}], 
      ArrowBox[{{-2.3339840347716394`, 
       7.028257983198841}, {-2.6660159652283606`, 7.971742016801159}}]}, 
     {Arrowheads[{{0.03108044240310967, 1.}}], 
      ArrowBox[{{-1.3938399571782232`, -7.986403580832778}, \
{-1.6061600428217768`, -7.013596419167222}}]}, 
     {Arrowheads[{{0.030569853434078455`, 1.}}], 
      ArrowBox[{{-1.3696164475889359`, -6.971997661164136}, \
{-1.6303835524110641`, -6.028002338835865}}]}, 
     {Arrowheads[{{0.029557287754458005`, 1.}}], 
      ArrowBox[{{-1.3366084728746879`, -5.944368497621073}, \
{-1.6633915271253121`, -5.055631502378928}}]}, 
     {Arrowheads[{{0.027504709652158055`, 1.}}], 
      ArrowBox[{{-1.2932894582230887`, -4.889074195082199}, \
{-1.7067105417769113`, -4.110925804917802}}]}, 
     {Arrowheads[{{0.02376801897244472, 1.}}], 
      ArrowBox[{{-1.244908820498406, -3.7826260618390846`}, \
{-1.755091179501594, -3.2173739381609154`}}]}, 
     {Arrowheads[{{0.019712946533299726`, 1.}}], 
      ArrowBox[{{-1.206335196930736, -2.6160582617667383`}, \
{-1.793664803069264, -2.383941738233262}}]}, 
     {Arrowheads[{{0.021280573834611363`, 1.}}], 
      ArrowBox[{{-1.1686996830357836`, -1.4197667788405546`}, \
{-1.8313003169642164`, -1.5802332211594454`}}]}, 
     {Arrowheads[{{0.029661449947828183`, 1.}}], 
      ArrowBox[{{-1.1078493085854189`, -0.23174510680011212`}, \
{-1.8921506914145811`, -0.7682548931998878}}]}, 
     {Arrowheads[{{0.029661449947828183`, 1.}}], 
      ArrowBox[{{-1.1078493085854189`, 
       0.7682548931998878}, {-1.8921506914145811`, 0.23174510680011212`}}]}, 
     {Arrowheads[{{0.021280573834611363`, 1.}}], 
      ArrowBox[{{-1.1686996830357836`, 
       1.5802332211594454`}, {-1.8313003169642164`, 1.4197667788405546`}}]}, 
     {Arrowheads[{{0.019712946533299733`, 1.}}], 
      ArrowBox[{{-1.206335196930736, 
       2.3839417382332617`}, {-1.793664803069264, 2.6160582617667383`}}]}, 
     {Arrowheads[{{0.02376801897244472, 1.}}], 
      ArrowBox[{{-1.244908820498406, 
       3.2173739381609154`}, {-1.755091179501594, 3.7826260618390846`}}]}, 
     {Arrowheads[{{0.027504709652158055`, 1.}}], 
      ArrowBox[{{-1.2932894582230887`, 
       4.110925804917801}, {-1.7067105417769113`, 4.889074195082198}}]}, 
     {Arrowheads[{{0.02955728775445798, 1.}}], 
      ArrowBox[{{-1.3366084728746879`, 
       5.055631502378928}, {-1.6633915271253121`, 5.944368497621072}}]}, 
     {Arrowheads[{{0.030569853434078455`, 1.}}], 
      ArrowBox[{{-1.3696164475889359`, 
       6.028002338835864}, {-1.6303835524110641`, 6.971997661164135}}]}, 
     {Arrowheads[{{0.03108044240310967, 1.}}], 
      ArrowBox[{{-1.3938399571782232`, 
       7.013596419167222}, {-1.6061600428217768`, 7.986403580832778}}]}, 
     {Arrowheads[{{0.03099179179198526, 1.}}], 
      ArrowBox[{{-0.46337872289967613`, -7.9950811709284615`}, \
{-0.5366212771003239, -7.004918829071539}}]}, 
     {Arrowheads[{{0.030358586619239496`, 1.}}], 
      ArrowBox[{{-0.45448046856615104`, -6.984155809527292}, \
{-0.545519531433849, -6.015844190472707}}]}, 
     {Arrowheads[{{0.028992846755646118`, 1.}}], 
      ArrowBox[{{-0.4419762256280502, -5.960775203148062}, \
{-0.5580237743719498, -5.039224796851939}}]}, 
     {Arrowheads[{{0.02583816523908453, 1.}}], 
      ArrowBox[{{-0.42518437779511686`, -4.907063561278811}, \
{-0.5748156222048831, -4.092936438721189}}]}, 
     {Arrowheads[{{0.01888248463754119, 1.}}], 
      ArrowBox[{{-0.40816290709074743`, -3.7881847527454493`}, \
{-0.5918370929092526, -3.2118152472545507`}}]}, 
     {Arrowheads[{{0.008551355671964163, 1.}}], 
      ArrowBox[{{-0.4039873017440119, -2.5976955912755524`}, \
{-0.5960126982559881, -2.4023044087244476`}}]}, 
     {Arrowheads[{{0.008983303107298366, 1.}}], 
      ArrowBox[{{-0.3968237394581292, -1.3996959377778289`}, \
{-0.6031762605418708, -1.6003040622221711`}}]}, 
     {Arrowheads[{{0.025787376895292344`, 1.}}], 
      ArrowBox[{{-0.3474058263431192, -0.11615057396269601`}, \
{-0.6525941736568808, -0.883849426037304}}]}, 
     {Arrowheads[{{0.025787376895292344`, 1.}}], 
      ArrowBox[{{-0.3474058263431192, 
       0.883849426037304}, {-0.6525941736568808, 0.11615057396269601`}}]}, 
     {Arrowheads[{{0.008983303107298366, 1.}}], 
      ArrowBox[{{-0.3968237394581292, 
       1.6003040622221711`}, {-0.6031762605418708, 1.3996959377778289`}}]}, 
     {Arrowheads[{{0.008551355671964163, 1.}}], 
      ArrowBox[{{-0.4039873017440119, 
       2.4023044087244476`}, {-0.5960126982559881, 2.5976955912755524`}}]}, 
     {Arrowheads[{{0.01888248463754119, 1.}}], 
      ArrowBox[{{-0.40816290709074743`, 
       3.2118152472545507`}, {-0.5918370929092526, 3.7881847527454493`}}]}, 
     {Arrowheads[{{0.025838165239084526`, 1.}}], 
      ArrowBox[{{-0.42518437779511714`, 
       4.092936438721189}, {-0.5748156222048828, 4.907063561278811}}]}, 
     {Arrowheads[{{0.028992846755646118`, 1.}}], 
      ArrowBox[{{-0.4419762256280502, 
       5.039224796851938}, {-0.5580237743719498, 5.960775203148061}}]}, 
     {Arrowheads[{{0.0303585866192395, 1.}}], 
      ArrowBox[{{-0.4544804685661505, 
       6.015844190472708}, {-0.5455195314338495, 6.984155809527293}}]}, 
     {Arrowheads[{{0.03099179179198528, 1.}}], 
      ArrowBox[{{-0.4633787228996769, 
       7.0049188290715385`}, {-0.536621277100323, 7.9950811709284615`}}]}, 
     {Arrowheads[{{0.03099179179198526, 1.}}], 
      ArrowBox[{{0.46337872289967613`, -7.9950811709284615`}, {
       0.5366212771003239, -7.004918829071539}}]}, 
     {Arrowheads[{{0.030358586619239496`, 1.}}], 
      ArrowBox[{{0.45448046856615104`, -6.984155809527292}, {
       0.545519531433849, -6.015844190472707}}]}, 
     {Arrowheads[{{0.028992846755646118`, 1.}}], 
      ArrowBox[{{0.4419762256280502, -5.960775203148062}, {
       0.5580237743719498, -5.039224796851939}}]}, 
     {Arrowheads[{{0.02583816523908453, 1.}}], 
      ArrowBox[{{0.42518437779511686`, -4.907063561278811}, {
       0.5748156222048831, -4.092936438721189}}]}, 
     {Arrowheads[{{0.01888248463754119, 1.}}], 
      ArrowBox[{{0.40816290709074743`, -3.7881847527454493`}, {
       0.5918370929092526, -3.2118152472545507`}}]}, 
     {Arrowheads[{{0.008551355671964163, 1.}}], 
      ArrowBox[{{0.4039873017440119, -2.5976955912755524`}, {
       0.5960126982559881, -2.4023044087244476`}}]}, 
     {Arrowheads[{{0.008983303107298366, 1.}}], 
      ArrowBox[{{0.3968237394581292, -1.3996959377778289`}, {
       0.6031762605418708, -1.6003040622221711`}}]}, 
     {Arrowheads[{{0.025787376895292344`, 1.}}], 
      ArrowBox[{{0.3474058263431192, -0.11615057396269601`}, {
       0.6525941736568808, -0.883849426037304}}]}, 
     {Arrowheads[{{0.025787376895292344`, 1.}}], 
      ArrowBox[{{0.3474058263431192, 0.883849426037304}, {0.6525941736568808, 
       0.11615057396269601`}}]}, 
     {Arrowheads[{{0.008983303107298366, 1.}}], 
      ArrowBox[{{0.3968237394581292, 1.6003040622221711`}, {
       0.6031762605418708, 1.3996959377778289`}}]}, 
     {Arrowheads[{{0.008551355671964163, 1.}}], 
      ArrowBox[{{0.4039873017440119, 2.4023044087244476`}, {
       0.5960126982559881, 2.5976955912755524`}}]}, 
     {Arrowheads[{{0.01888248463754119, 1.}}], 
      ArrowBox[{{0.40816290709074743`, 3.2118152472545507`}, {
       0.5918370929092526, 3.7881847527454493`}}]}, 
     {Arrowheads[{{0.025838165239084526`, 1.}}], 
      ArrowBox[{{0.42518437779511714`, 4.092936438721189}, {
       0.5748156222048828, 4.907063561278811}}]}, 
     {Arrowheads[{{0.028992846755646118`, 1.}}], 
      ArrowBox[{{0.4419762256280502, 5.039224796851938}, {0.5580237743719498, 
       5.960775203148061}}]}, 
     {Arrowheads[{{0.0303585866192395, 1.}}], 
      ArrowBox[{{0.4544804685661505, 6.015844190472708}, {0.5455195314338495, 
       6.984155809527293}}]}, 
     {Arrowheads[{{0.03099179179198528, 1.}}], 
      ArrowBox[{{0.4633787228996769, 7.0049188290715385`}, {0.536621277100323,
        7.9950811709284615`}}]}, 
     {Arrowheads[{{0.03108044240310967, 1.}}], 
      ArrowBox[{{1.3938399571782232`, -7.986403580832778}, {
       1.6061600428217768`, -7.013596419167222}}]}, 
     {Arrowheads[{{0.030569853434078455`, 1.}}], 
      ArrowBox[{{1.3696164475889359`, -6.971997661164136}, {
       1.6303835524110641`, -6.028002338835865}}]}, 
     {Arrowheads[{{0.029557287754458005`, 1.}}], 
      ArrowBox[{{1.3366084728746879`, -5.944368497621073}, {
       1.6633915271253121`, -5.055631502378928}}]}, 
     {Arrowheads[{{0.027504709652158055`, 1.}}], 
      ArrowBox[{{1.2932894582230887`, -4.889074195082199}, {
       1.7067105417769113`, -4.110925804917802}}]}, 
     {Arrowheads[{{0.02376801897244472, 1.}}], 
      ArrowBox[{{1.244908820498406, -3.7826260618390846`}, {
       1.755091179501594, -3.2173739381609154`}}]}, 
     {Arrowheads[{{0.019712946533299726`, 1.}}], 
      ArrowBox[{{1.206335196930736, -2.6160582617667383`}, {
       1.793664803069264, -2.383941738233262}}]}, 
     {Arrowheads[{{0.021280573834611363`, 1.}}], 
      ArrowBox[{{1.1686996830357836`, -1.4197667788405546`}, {
       1.8313003169642164`, -1.5802332211594454`}}]}, 
     {Arrowheads[{{0.029661449947828183`, 1.}}], 
      ArrowBox[{{1.1078493085854189`, -0.23174510680011212`}, {
       1.8921506914145811`, -0.7682548931998878}}]}, 
     {Arrowheads[{{0.029661449947828183`, 1.}}], 
      ArrowBox[{{1.1078493085854189`, 0.7682548931998878}, {
       1.8921506914145811`, 0.23174510680011212`}}]}, 
     {Arrowheads[{{0.021280573834611363`, 1.}}], 
      ArrowBox[{{1.1686996830357836`, 1.5802332211594454`}, {
       1.8313003169642164`, 1.4197667788405546`}}]}, 
     {Arrowheads[{{0.019712946533299733`, 1.}}], 
      ArrowBox[{{1.206335196930736, 2.3839417382332617`}, {1.793664803069264, 
       2.6160582617667383`}}]}, 
     {Arrowheads[{{0.02376801897244472, 1.}}], 
      ArrowBox[{{1.244908820498406, 3.2173739381609154`}, {1.755091179501594, 
       3.7826260618390846`}}]}, 
     {Arrowheads[{{0.027504709652158055`, 1.}}], 
      ArrowBox[{{1.2932894582230887`, 4.110925804917801}, {
       1.7067105417769113`, 4.889074195082198}}]}, 
     {Arrowheads[{{0.02955728775445798, 1.}}], 
      ArrowBox[{{1.3366084728746879`, 5.055631502378928}, {
       1.6633915271253121`, 5.944368497621072}}]}, 
     {Arrowheads[{{0.030569853434078455`, 1.}}], 
      ArrowBox[{{1.3696164475889359`, 6.028002338835864}, {
       1.6303835524110641`, 6.971997661164135}}]}, 
     {Arrowheads[{{0.03108044240310967, 1.}}], 
      ArrowBox[{{1.3938399571782232`, 7.013596419167222}, {
       1.6061600428217768`, 7.986403580832778}}]}, 
     {Arrowheads[{{0.031220784269888856`, 1.}}], 
      ArrowBox[{{2.3339840347716394`, -7.971742016801159}, {
       2.6660159652283606`, -7.028257983198841}}]}, 
     {Arrowheads[{{0.030878995110932613`, 1.}}], 
      ArrowBox[{{2.300207434765471, -6.9524806764112}, {
       2.699792565234529, -6.0475193235888}}]}, 
     {Arrowheads[{{0.030291343386020714`, 1.}}], 
      ArrowBox[{{2.256575331548786, -5.919734298498757}, {
       2.743424668451214, -5.080265701501244}}]}, 
     {Arrowheads[{{0.029329754093167845`, 1.}}], 
      ArrowBox[{{2.2023854293053855`, -4.863521400988936}, {
       2.7976145706946145`, -4.136478599011064}}]}, 
     {Arrowheads[{{0.028057162085054408`, 1.}}], 
      ArrowBox[{{2.141858422067178, -3.7715115142613027`}, {
       2.8581415779328223`, -3.2284884857386973`}}]}, 
     {Arrowheads[{{0.027329386804759027`, 1.}}], 
      ArrowBox[{{2.0855410641604015`, -2.640943448863019}, {
       2.9144589358395985`, -2.359056551136981}}]}, 
     {Arrowheads[{{0.02866478366649502, 1.}}], 
      ArrowBox[{{2.040863067556424, -1.4954774625752882`}, {
       2.959136932443576, -1.5045225374247118`}}]}, 
     {Arrowheads[{{0.031280889292126135`, 1.}}], 
      ArrowBox[{{2.011393334254551, -0.3889628142849916}, {
       2.9886066657454493`, -0.6110371857150084}}]}, 
     {Arrowheads[{{0.031280889292126135`, 1.}}], 
      ArrowBox[{{2.011393334254551, 0.6110371857150084}, {2.9886066657454493`,
        0.3889628142849916}}]}, 
     {Arrowheads[{{0.02866478366649502, 1.}}], 
      ArrowBox[{{2.040863067556424, 1.5045225374247118`}, {2.959136932443576, 
       1.4954774625752882`}}]}, 
     {Arrowheads[{{0.027329386804759027`, 1.}}], 
      ArrowBox[{{2.0855410641604015`, 2.359056551136981}, {
       2.9144589358395985`, 2.640943448863019}}]}, 
     {Arrowheads[{{0.028057162085054408`, 1.}}], 
      ArrowBox[{{2.141858422067178, 3.2284884857386973`}, {
       2.8581415779328223`, 3.7715115142613027`}}]}, 
     {Arrowheads[{{0.029329754093167845`, 1.}}], 
      ArrowBox[{{2.2023854293053855`, 4.136478599011064}, {
       2.7976145706946145`, 4.863521400988936}}]}, 
     {Arrowheads[{{0.030291343386020714`, 1.}}], 
      ArrowBox[{{2.256575331548786, 5.080265701501243}, {2.743424668451214, 
       5.919734298498756}}]}, 
     {Arrowheads[{{0.030878995110932613`, 1.}}], 
      ArrowBox[{{2.300207434765471, 6.0475193235888}, {2.699792565234529, 
       6.9524806764112}}]}, 
     {Arrowheads[{{0.031220784269888856`, 1.}}], 
      ArrowBox[{{2.3339840347716394`, 7.028257983198841}, {
       2.6660159652283606`, 7.971742016801159}}]}, 
     {Arrowheads[{{0.03136784514304429, 1.}}], 
      ArrowBox[{{3.286589417635306, -7.954883983809923}, {
       3.7134105823646943`, -7.045116016190077}}]}, 
     {Arrowheads[{{0.031169637276898695`, 1.}}], 
      ArrowBox[{{3.249193793785974, -6.931716687131162}, {
       3.750806206214026, -6.068283312868837}}]}, 
     {Arrowheads[{{0.030882930979944354`, 1.}}], 
      ArrowBox[{{3.2037961956788545`, -5.896208922293933}, {
       3.7962038043211455`, -5.103791077706067}}]}, 
     {Arrowheads[{{0.030519249671545626`, 1.}}], 
      ArrowBox[{{3.1512489073070222`, -4.842580137804644}, {
       3.8487510926929778`, -4.157419862195356}}]}, 
     {Arrowheads[{{0.03020602948700971, 1.}}], 
      ArrowBox[{{3.095990061999604, -3.766240723855116}, {
       3.904009938000396, -3.233759276144884}}]}, 
     {Arrowheads[{{0.03025371176196921, 1.}}], 
      ArrowBox[{{3.046416680239567, -2.670616587049749}, {
       3.953583319760433, -2.3293834129502504`}}]}, 
     {Arrowheads[{{0.030891306342205237`, 1.}}], 
      ArrowBox[{{3.010885327842174, -1.5749519381160648`}, {
       3.989114672157826, -1.4250480618839352`}}]}, 
     {Arrowheads[{{0.03165721506818284, 1.}}], 
      ArrowBox[{{2.9930638290105827`, -0.5125974535924663}, {
       4.006936170989417, -0.48740254640753367`}}]}, 
     {Arrowheads[{{0.03165721506818284, 1.}}], 
      ArrowBox[{{2.9930638290105827`, 0.48740254640753367`}, {
       4.006936170989417, 0.5125974535924663}}]}, 
     {Arrowheads[{{0.030891306342205237`, 1.}}], 
      ArrowBox[{{3.010885327842174, 1.4250480618839352`}, {3.989114672157826, 
       1.5749519381160648`}}]}, 
     {Arrowheads[{{0.03025371176196921, 1.}}], 
      ArrowBox[{{3.046416680239567, 2.329383412950251}, {3.953583319760433, 
       2.6706165870497496`}}]}, 
     {Arrowheads[{{0.03020602948700971, 1.}}], 
      ArrowBox[{{3.095990061999604, 3.233759276144884}, {3.904009938000396, 
       3.766240723855116}}]}, 
     {Arrowheads[{{0.030519249671545626`, 1.}}], 
      ArrowBox[{{3.1512489073070222`, 4.157419862195356}, {
       3.8487510926929778`, 4.842580137804644}}]}, 
     {Arrowheads[{{0.030882930979944354`, 1.}}], 
      ArrowBox[{{3.2037961956788545`, 5.103791077706067}, {
       3.7962038043211455`, 5.896208922293933}}]}, 
     {Arrowheads[{{0.031169637276898695`, 1.}}], 
      ArrowBox[{{3.249193793785974, 6.068283312868838}, {3.750806206214026, 
       6.931716687131163}}]}, 
     {Arrowheads[{{0.03136784514304429, 1.}}], 
      ArrowBox[{{3.286589417635306, 7.045116016190077}, {3.7134105823646943`, 
       7.954883983809923}}]}, 
     {Arrowheads[{{0.03149299158165031, 1.}}], 
      ArrowBox[{{4.251469543136287, -7.938992737375705}, {
       4.748530456863714, -7.061007262624296}}]}, 
     {Arrowheads[{{0.031389502401947704`, 1.}}], 
      ArrowBox[{{4.21461873308096, -6.913968337337564}, {
       4.785381266919039, -6.086031662662436}}]}, 
     {Arrowheads[{{0.031265616951521746`, 1.}}], 
      ArrowBox[{{4.172436601328679, -5.878844101604762}, {
       4.827563398671321, -5.121155898395239}}]}, 
     {Arrowheads[{{0.031148991843245922`, 1.}}], 
      ArrowBox[{{4.126674276999058, -4.8310299625207165`}, {
       4.873325723000943, -4.1689700374792835`}}]}, 
     {Arrowheads[{{0.03110578815910349, 1.}}], 
      ArrowBox[{{4.081360140782952, -3.770191566843112}, {
       4.918639859217048, -3.2298084331568884`}}]}, 
     {Arrowheads[{{0.03122070905756242, 1.}}], 
      ArrowBox[{{4.042379475199637, -2.7017029533627426`}, {
       4.9576205248003635`, -2.298297046637257}}]}, 
     {Arrowheads[{{0.031494736512438476`, 1.}}], 
      ArrowBox[{{4.015051663621286, -1.6390515135815162`}, {
       4.9849483363787135`, -1.360948486418484}}]}, 
     {Arrowheads[{{0.031747011567674156`, 1.}}], 
      ArrowBox[{{4.001550121851289, -0.6007549029116915}, {
       4.998449878148711, -0.39924509708830846`}}]}, 
     {Arrowheads[{{0.031747011567674156`, 1.}}], 
      ArrowBox[{{4.001550121851289, 0.39924509708830846`}, {4.998449878148711,
        0.6007549029116915}}]}, 
     {Arrowheads[{{0.031494736512438476`, 1.}}], 
      ArrowBox[{{4.015051663621286, 1.3609484864184838`}, {
       4.9849483363787135`, 1.639051513581516}}]}, 
     {Arrowheads[{{0.03122070905756242, 1.}}], 
      ArrowBox[{{4.042379475199637, 2.2982970466372574`}, {
       4.9576205248003635`, 2.701702953362743}}]}, 
     {Arrowheads[{{0.031105788159103497`, 1.}}], 
      ArrowBox[{{4.081360140782952, 3.229808433156888}, {4.918639859217048, 
       3.770191566843112}}]}, 
     {Arrowheads[{{0.031148991843245922`, 1.}}], 
      ArrowBox[{{4.126674276999058, 4.1689700374792835`}, {4.873325723000943, 
       4.8310299625207165`}}]}, 
     {Arrowheads[{{0.031265616951521746`, 1.}}], 
      ArrowBox[{{4.172436601328679, 5.121155898395238}, {4.827563398671321, 
       5.878844101604761}}]}, 
     {Arrowheads[{{0.031389502401947704`, 1.}}], 
      ArrowBox[{{4.21461873308096, 6.086031662662436}, {4.785381266919039, 
       6.913968337337564}}]}, 
     {Arrowheads[{{0.03149299158165034, 1.}}], 
      ArrowBox[{{4.251469543136287, 7.061007262624295}, {4.748530456863714, 
       7.938992737375705}}]}, 
     {Arrowheads[{{0.03158725713834068, 1.}}], 
      ArrowBox[{{5.2267872905455475`, -7.925866821709484}, {
       5.773212709454453, -7.074133178290516}}]}, 
     {Arrowheads[{{0.03153744455707628, 1.}}], 
      ArrowBox[{{5.192676484070281, -6.900940379288204}, {
       5.80732351592972, -6.099059620711796}}]}, 
     {Arrowheads[{{0.03148938982181354, 1.}}], 
      ArrowBox[{{5.155519908389393, -5.868452537740725}, {
       5.844480091610607, -5.131547462259274}}]}, 
     {Arrowheads[{{0.03146062264051849, 1.}}], 
      ArrowBox[{{5.11721571076008, -4.827773317704979}, {
       5.882784289239921, -4.172226682295021}}]}, 
     {Arrowheads[{{0.03147683309052512, 1.}}], 
      ArrowBox[{{5.0809187541218765`, -3.7803423754272845`}, {
       5.919081245878124, -3.219657624572715}}]}, 
     {Arrowheads[{{0.031555794263165925`, 1.}}], 
      ArrowBox[{{5.050480382237402, -2.7311495238805756`}, {
       5.949519617762599, -2.2688504761194244`}}]}, 
     {Arrowheads[{{0.031677153512319624`, 1.}}], 
      ArrowBox[{{5.0291233633369785`, -1.6890560274015876`}, {
       5.9708766366630215`, -1.3109439725984124`}}]}, 
     {Arrowheads[{{0.031772188387586095`, 1.}}], 
      ArrowBox[{{5.018358903637193, -0.6644263286560335}, {
       5.981641096362808, -0.3355736713439665}}]}, 
     {Arrowheads[{{0.03177218838758607, 1.}}], 
      ArrowBox[{{5.018358903637193, 0.33557367134396654`}, {5.981641096362807,
        0.6644263286560335}}]}, 
     {Arrowheads[{{0.031677153512319624`, 1.}}], 
      ArrowBox[{{5.0291233633369785`, 1.3109439725984124`}, {
       5.9708766366630215`, 1.6890560274015876`}}]}, 
     {Arrowheads[{{0.031555794263165925`, 1.}}], 
      ArrowBox[{{5.050480382237402, 2.2688504761194244`}, {5.949519617762599, 
       2.7311495238805756`}}]}, 
     {Arrowheads[{{0.031476833090525125`, 1.}}], 
      ArrowBox[{{5.0809187541218765`, 3.219657624572715}, {5.919081245878124, 
       3.780342375427285}}]}, 
     {Arrowheads[{{0.03146062264051849, 1.}}], 
      ArrowBox[{{5.11721571076008, 4.172226682295021}, {5.882784289239921, 
       4.827773317704979}}]}, 
     {Arrowheads[{{0.03148938982181352, 1.}}], 
      ArrowBox[{{5.155519908389393, 5.131547462259275}, {5.844480091610606, 
       5.868452537740726}}]}, 
     {Arrowheads[{{0.031537444557076265`, 1.}}], 
      ArrowBox[{{5.192676484070281, 6.099059620711796}, {5.807323515929719, 
       6.900940379288204}}]}, 
     {Arrowheads[{{0.03158725713834068, 1.}}], 
      ArrowBox[{{5.2267872905455475`, 7.074133178290516}, {5.773212709454453, 
       7.925866821709484}}]}, 
     {Arrowheads[{{0.03165333966669615, 1.}}], 
      ArrowBox[{{6.2102559798015395`, -7.916087041657789}, {
       6.7897440201984605`, -7.08391295834221}}]}, 
     {Arrowheads[{{0.031631192111964225`, 1.}}], 
      ArrowBox[{{6.179708669729421, -6.892598853749416}, {
       6.82029133027058, -6.107401146250584}}]}, 
     {Arrowheads[{{0.0316153423181908, 1.}}], 
      ArrowBox[{{6.147723195556099, -5.863818963529234}, {
       6.8522768044439, -5.136181036470766}}]}, 
     {Arrowheads[{{0.03161429150107671, 1.}}], 
      ArrowBox[{{6.1159784401156205`, -4.830111463864076}, {
       6.8840215598843795`, -4.169888536135925}}]}, 
     {Arrowheads[{{0.03163650169312715, 1.}}], 
      ArrowBox[{{6.086794127037664, -3.7933726225590387`}, {
       6.913205872962337, -3.2066273774409613`}}]}, 
     {Arrowheads[{{0.03168315603198635, 1.}}], 
      ArrowBox[{{6.062700638828487, -2.757553570180285}, {
       6.9372993611715135`, -2.242446429819715}}]}, 
     {Arrowheads[{{0.031740256084998884`, 1.}}], 
      ArrowBox[{{6.045760096149501, -1.7283854105240375`}, {
       6.954239903850499, -1.2716145894759625`}}]}, 
     {Arrowheads[{{0.0317804690162816, 1.}}], 
      ArrowBox[{{6.037110099612743, -0.7118540349882008}, {
       6.962889900387257, -0.2881459650117993}}]}, 
     {Arrowheads[{{0.0317804690162816, 1.}}], 
      ArrowBox[{{6.037110099612743, 0.2881459650117993}, {6.962889900387257, 
       0.7118540349882008}}]}, 
     {Arrowheads[{{0.031740256084998884`, 1.}}], 
      ArrowBox[{{6.045760096149501, 1.2716145894759625`}, {6.954239903850499, 
       1.7283854105240375`}}]}, 
     {Arrowheads[{{0.031683156031986376`, 1.}}], 
      ArrowBox[{{6.0627006388284865`, 2.242446429819715}, {
       6.9372993611715135`, 2.7575535701802854`}}]}, 
     {Arrowheads[{{0.03163650169312715, 1.}}], 
      ArrowBox[{{6.086794127037664, 3.2066273774409613`}, {6.913205872962337, 
       3.7933726225590387`}}]}, 
     {Arrowheads[{{0.03161429150107671, 1.}}], 
      ArrowBox[{{6.1159784401156205`, 4.169888536135924}, {
       6.8840215598843795`, 4.830111463864075}}]}, 
     {Arrowheads[{{0.0316153423181908, 1.}}], 
      ArrowBox[{{6.147723195556099, 5.136181036470766}, {6.8522768044439, 
       5.863818963529234}}]}, 
     {Arrowheads[{{0.031631192111964225`, 1.}}], 
      ArrowBox[{{6.179708669729421, 6.107401146250584}, {6.82029133027058, 
       6.892598853749416}}]}, 
     {Arrowheads[{{0.03165333966669613, 1.}}], 
      ArrowBox[{{6.2102559798015395`, 7.083912958342211}, {
       6.7897440201984605`, 7.916087041657789}}]}, 
     {Arrowheads[{{0.03169784568735319, 1.}}], 
      ArrowBox[{{7.199791502512145, -7.909485435546033}, {
       7.800208497487855, -7.090514564453967}}]}, 
     {Arrowheads[{{0.03168905850690102, 1.}}], 
      ArrowBox[{{7.1728823043694145`, -6.888142450551315}, {
       7.8271176956305855`, -6.111857549448684}}]}, 
     {Arrowheads[{{0.031685869517510956`, 1.}}], 
      ArrowBox[{{7.145562868008859, -5.8632946628918265`}, {
       7.854437131991141, -5.1367053371081735`}}]}, 
     {Arrowheads[{{0.031691877862595697`, 1.}}], 
      ArrowBox[{{7.119201133683792, -4.835706154191211}, {
       7.880798866316208, -4.164293845808788}}]}, 
     {Arrowheads[{{0.03170930670332787, 1.}}], 
      ArrowBox[{{7.0954800153741875`, -3.8071701613901294`}, {
       7.9045199846258125`, -3.1928298386098706`}}]}, 
     {Arrowheads[{{0.031736240077971344`, 1.}}], 
      ArrowBox[{{7.076116074894319, -2.780625720764424}, {
       7.923883925105681, -2.219374279235576}}]}, 
     {Arrowheads[{{0.031764855404517345`, 1.}}], 
      ArrowBox[{{7.062508544593119, -1.7597996212199258`}, {
       7.937491455406881, -1.2402003787800742`}}]}, 
     {Arrowheads[{{0.03178358425319299, 1.}}], 
      ArrowBox[{{7.055522729058043, -0.7482739527537882}, {
       7.944477270941957, -0.25172604724621184`}}]}, 
     {Arrowheads[{{0.03178358425319299, 1.}}], 
      ArrowBox[{{7.055522729058043, 0.25172604724621184`}, {7.944477270941957,
        0.7482739527537882}}]}, 
     {Arrowheads[{{0.031764855404517345`, 1.}}], 
      ArrowBox[{{7.062508544593119, 1.2402003787800742`}, {7.937491455406881, 
       1.7597996212199258`}}]}, 
     {Arrowheads[{{0.031736240077971344`, 1.}}], 
      ArrowBox[{{7.076116074894319, 2.219374279235576}, {7.923883925105681, 
       2.780625720764424}}]}, 
     {Arrowheads[{{0.03170930670332787, 1.}}], 
      ArrowBox[{{7.0954800153741875`, 3.1928298386098706`}, {
       7.9045199846258125`, 3.8071701613901294`}}]}, 
     {Arrowheads[{{0.031691877862595697`, 1.}}], 
      ArrowBox[{{7.119201133683792, 4.164293845808789}, {7.880798866316208, 
       4.835706154191212}}]}, 
     {Arrowheads[{{0.031685869517510956`, 1.}}], 
      ArrowBox[{{7.145562868008859, 5.1367053371081735`}, {7.854437131991141, 
       5.8632946628918265`}}]}, 
     {Arrowheads[{{0.03168905850690102, 1.}}], 
      ArrowBox[{{7.1728823043694145`, 6.111857549448685}, {
       7.8271176956305855`, 6.888142450551316}}]}, 
     {Arrowheads[{{0.03169784568735319, 1.}}], 
      ArrowBox[{{7.199791502512145, 7.090514564453967}, {7.800208497487855, 
       7.909485435546033}}]}}}, GraphicsComplexBox[CompressedData["
1:eJxlnHVYVssWxr+PLpFuVBQVW7ExZsyjHjtRscVEj90tioGKrchB7FYQKWsG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    "], {{}, {}, 
     TagBox[
      TooltipBox[
       {RGBColor[1, 0, 1], AbsoluteThickness[1.6], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115,
          116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 
         129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142,
          143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 
         156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169,
          170, 171, 172, 173, 174, 175, 176, 177, 178}], 
        LineBox[CompressedData["
1:eJwt0tdXDgAAxuGvKJJkJDN8VmYoRUSRPSt7E0UZRfxlZG+yt0pURkVZyUjI
epzj4rn9XbznDeYW5ewLCQQClzjMEUo5yjGOc4KTnOI0ZzjLOc5zgYv/G5cp
4wpXucZ1bnCTW9zmDne5x30e8JByKqjkEVU85gnV1FDLU57xnBfUUU8DL3lF
I0285g1vecd7mvlACx/5xGe+0MpX2vjGd37Qzk9+8Zs/BIwXQigd6EgY4XSi
MxF0IZKuRNGNaLrTg570IobexNKHvvSjPwMYSByDGMwQggxlGMMZwUjiGcVo
xjCWcYwngQlMZBKJJDGZZFKYwlRSmcZ00pjBTNLJYBazyWQOc5nHfBawkEUs
ZglLWcZyssgmhxWsZBWrWcNa1rGeDWxkE5vZwla2kct2dpBHPjvZRQGF7GYP
e/l3+iKK2c8BSjjIIf4CkRFfKQ==
         "]], LineBox[CompressedData["
1:eJwNxtc6kAEAANDfTIRn6JV6BA9Qd0ZEE0VRlJGMEk2jyEiUVBQlLUIiIppG
MsK5ON939iYc2Lc/JAiCUhIliWRSOEgqaRwinQwOc4SjHOM4J8gki2xOcooc
cjnNGfLI5yznKKCQ81ygiGJKKOUiZVyinAoqqeIyV6jmKjXUco3r3OAmt7hN
HfU00Mgd7tJEM/dooZU22rlPBw/opIuHPKKbx/TwhKc8o5c+nvOCfgZ4ySsG
ec0Qb3jLO97zgWFG+MgoY4zziQk+M8kUX5hmhq/MMsc35lngOz/4yS9+84dF
llhmhb+s8o811tlgk/9ssU0QGgQhhBJGOBFEsosodhNNDHuIJY54dgBfiGf5

         "]], LineBox[CompressedData["
1:eJwNw4dWSAEAANCXL6g0yEgktIwipUIlEaWh0CIl0VZmkYxIRLRIKZKQ+kT3
nnPjGjvLO0KCIFgwdEMQhBnuRiOMNMpoN7nZGLe41W1uN9YdxrnTXca72wT3
uNd9Jppksimmut8DHvSQaaZ72CNmeNRMszxmtjnmetwTnjTPfAs8ZaGnLfKM
Zy32nOctsdQLllluhZVetMpqL3nZK9ZYa531NnjVazZ63SabvWGLN231lrdt
s90OO+2y2x7v2Gufd73nfR/40Ef2O+BjnzjoU4d85nNf+NJhX/naEd846lvf
OeZ7PzjuRz854aRTTjvjZ78461fnnPebCy763R8u+dNlf7nib//411X/uea6
/wG8MT/3
         "]], LineBox[CompressedData["
1:eJwNw2lWDWAAANDv9TJLEiIaHilTNMvQgMJvS2gB2U7biKQokuZBJIRSikgI
oaTSvefcWM2N67WREEKd9XEh3PSWDd620Ts22exd79liq/d9YJsPbfeRHXba
Zbc99tpnvwMO+tghn/jUYZ854nNf+NJRX/naN4457lsnnPSdU0773g/O+NFP
zvrZOb/41W/O+90f/nTBX/72j4su+ddl/7niqmv+N0RDiBhn1Hg3uNFNbnaL
W93mdhPcYaI7TXKXye52j3tNcZ/7TfWAB00z3QwzjXnIw2Z5xGxzPOoxj3vC
k+Z6ytPmmW+BhRZZbIlnLPWs5zzvBcsst8JKL3rJy1ZZ7RWves11SC5QsQ==

         "]], LineBox[CompressedData["
1:eJwNw4lWTQEAAMDb6Ut8TqJ4EopKFIWSEIlCqayVrZIWebZkSUkikixRRCWJ
QiHyD82cM4tSs0NZEUEQhI2KDILFRrvEpcYY6zKXG3KFca403lWudo0JJrrW
dSaZbIrrTXWDG00z3U1uNsNMt7jVbWaZ7XZz3GGuO93lbvPc417z3WeB+z1g
oUUe9JCHLbbEI5ZaZrlHPeZxT3jSU1ZYaZWnPeNZz3neamus9YJ1XrTeBhtt
8pLNXjbsFa96zevesMWbtnrL297xrm3es90O79vpA7t8aLePfGyPT3xqr8/s
87n9vvClr3ztgG9866BDvvO9w37woyOOOuYnx/3shF+c9KvfnHLa7/7wpzPO
+svf/nHOv/5z3v8uAF+naC8=
         "]], LineBox[CompressedData["
1:eJwVzFVgFQQAQNE3Nrq7Y4SESkt3p8BoCxghEhslSHd3N0qnEhIqKN0lIQrS
HbIN6ebwce7nDQ2PDIsICgQCIRIVHAhEE8MD/uchj3jME57yjOe84CWveM0b
3ga/nwUCQcQimBBiE4e4xCM+CUhIIhKThKQkIzkpSEkqUpOGtKQjPRnISCYy
k4WsZCOU7OQgJ7n4gNzkIS/5+JCP+Jj8FKAghShMEYryCcUoTglKUorSlKEs
5ShPBSpSicpUoSrVqE4NalKL2tShLp9Sj/o0IIyGNKIxTWhKM5rzGZ/zBV/y
FS1oSSvCaU0b2tKOr2nPN3SgI53oTASRdKEr3ehOD76lJ734jt70oS/96M8A
BjKIwQxhKMMYzghGMorRjGEs4xjPBCYyiclMYSrTmM4MZjKL2cxhLvOYzwK+
5wcWsojFLGEpy1jOClayitWs4Ud+Yi3rWM8GfmYjm9jMFn7hV35jK9v4nT/Y
zg52sovd7GEv+9jPAQ5yiMMc4SjHOM6fnOAkpzjNX5zhb/7hLOf4l/Nc4CKX
uMwVrnKN69zgJre4zR3uco//uE8U0cTwgHdcX4j1
         "]], LineBox[CompressedData["
1:eJwNw4dWSAEAANDXtIoSZURDkZ1IIhr2SGSPUFY07b0iKytkNais8Af9VVa2
e8+5KRV1pbUhQRD02hceBJ/94le/+d1+f/jTX/72j3/9ZxARBCGGGma4EUY6
wIEOcrBDjDLaoQ4zxliHG+cIRxpvgqMc7RjHmug4x5tksimmOsE0053oJDOc
7BSnOs3pznCmmc4yy9nOMdu55jjPXOe7wDwXush8Cyy0yMUucanLXO4KV7rK
1a6x2LWWuM71lrrBjW5ys1vc6ja3u8OdlrnL3e6x3Ar3us/9HvCglR7ysFVW
W2OtddZ7xKMe87gnPOkpT3vGs57zvBe86CUve8UGr3rNRq97w5ve8rZN3vGu
97zvA5t96CMf2+ITn/rM576w1Tbb7fClr+y0y25f+8a3vvO9PX7wo5/8D2Ut
Tb0=
         "]], LineBox[CompressedData["
1:eJwNwwc6kAEAANAfWRllj4ZEGckKGbdwBAfIUZxEZRRlFBVRdhQVZZNEiKx6
7/tedkNj/YOQIAiabA4Pgoc+8rEtttpmu098aoedPvO5XXbbY68vfGmf/b7y
tW8ccNC3DjnsO9874qhjjjvhpFN+cNoZP/rJWef87Be/Ou+C3/zuoksuu+Kq
a6674aY/3PKn2/5yx11/u+e+B/7x0CP/euyJp5557j+DiCAIMdQwLxhuhJFG
Ge1FY4w1zngvedkEE00y2RRTTTPdDDO94lWved0sb5jtTXPM9Za3zTPfAgu9
Y5F3LbbEUsss954VVlrlfautsdY6/wNFHFGW
         "]], LineBox[CompressedData["
1:eJwNw/c61QEAANCff7yH90AUKpRc2lm3lBAt2tPeLdWNFCIyEoooRKQUSg/k
nO87MeHyUFlUEAQRY6ODIM54d5hgojvdZZLJprjbPe411TTT3ed+MzxgpiGz
zPaghzzsEY96zOOeMMdc88y3wLAnPWWhpz1jkWcttsRSz1lmuee94EUvedkK
K73iVa953Rve9Ja3veNd73nfKqutsdY6622w0SabbbHVNh/40Ec+9ontPvWZ
z434wg47fWmXr3xttz32+sY++33rgIO+c8hhRxz1vWN+cNwJJ/3oJ6ec9rMz
zvrFr84574LfXHTJ7y674g9X/ekv1/ztH9fdcNO//nPL/24DehJXKw==
         "]], 
        LineBox[CompressedData["
1:eJwNwwczkAEAANBPVkKRhlVSSMsuGRlFskOIysqq7urn9MtKaZlFyRYReu/u
pQ+9aX8dEgTBW99FBMF7J/zgRyf95Ge/+NVvTjntjLPOOe93f7jgoj/95ZK/
XXbFVddcd8NNt/zjtjv+ddc9/7nvgYcGkUEQ4hFDDTPcCCM9apTHjDbGWI97
wjjjPWmCpzztGc+aaJLJppjqOc+b5gXTveglM8w0y8tme8WrXvO6N8wx1zzz
LbDQIm96y2JvW2KpZZZ7xworrbLau96zxlrvW+cD622w0SabbbHVh7bZboeP
7LTLbh/bY69PfOoz++x3wEGHfO6wI4465rgvfOkr/wNOjUQh
         "]]},
       RowBox[{
         RowBox[{"ArcCos", "[", 
           RowBox[{"1", "+", 
             FractionBox[
              RowBox[{
                RowBox[{"-", "2"}], "+", "z"}], 
              SqrtBox[
               RowBox[{
                 SuperscriptBox["y", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "z"}], ")"}], "2"]}]]], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"-", "2"}], "-", "z"}], 
              SqrtBox[
               RowBox[{
                 SuperscriptBox["y", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                    RowBox[{"2", "+", "z"}], ")"}], "2"]}]]]}], "]"}], 
         "\[Equal]", 
         RowBox[{"{", 
           
           RowBox[{"0.2`", ",", "0.6`", ",", "1.`", ",", "1.4`", ",", "1.8`", 
             ",", "2.2`", ",", "2.6`", ",", "3.`"}], "}"}]}]],
      Annotation[#, 
       ArcCos[1 + ($CellContext`y^2 + (-2 + $CellContext`z)^2)^
           Rational[-1, 
             2] (-2 + $CellContext`z) + (-2 - $CellContext`z) \
($CellContext`y^2 + (2 + $CellContext`z)^2)^Rational[-1, 2]] == {0.2, 0.6, 1.,
         1.4, 1.8, 2.2, 2.6, 3.}, "Tooltip"]& ]}]},
  AspectRatio->1,
  DisplayFunction->Identity,
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "TransparentPolygonMesh" -> True},
  PlotRange->{{-8.009116882454315, 8.009116882454315}, {-8.009116882454315, 
   8.009116882454315}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.602067443667658*^9, 3.602067454405867*^9}, {
   3.602067487443047*^9, 3.6020675093729153`*^9}, {3.602067568387464*^9, 
   3.60206758048899*^9}, {3.602067656427229*^9, 3.6020676782703753`*^9}, {
   3.6020677590833187`*^9, 3.602067794330793*^9}, {3.602067843304702*^9, 
   3.602067867711439*^9}, {3.602067955182184*^9, 3.6020680100078773`*^9}, 
   3.6020685193391323`*^9, {3.60206857171828*^9, 3.602068590464923*^9}, 
   3.602068620717475*^9, 3.6020881254996967`*^9, 3.602090647183956*^9, 
   3.602091706481366*^9, 3.841294894445673*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"vecfeldloweryz", "=", 
   RowBox[{"VectorPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Sin", "[", "omegaanz", "]"}], "*", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"nanz", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"nanz", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"x", "\[Rule]", "0"}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "ymin", ",", "ymax"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "zmin", ",", "zmax"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "False"}], ",", 
     RowBox[{"VectorPoints", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"ly", ",", "lz"}], "}"}]}], ",", 
     RowBox[{"VectorStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Thin", ",", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"0.", ",", "0.7", ",", "0."}], "]"}], ",", 
        RowBox[{"Dashing", "[", 
         RowBox[{"{", 
          RowBox[{"0.01", ",", 
           RowBox[{"0.02", "-", "0.01"}]}], "}"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"VectorScale", "\[Rule]", "0.048"}], ",", 
     RowBox[{"RegionFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}], ",", 
        RowBox[{"y", "<", "0"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vecfeldupperyz", "=", 
   RowBox[{"VectorPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Sin", "[", "omegaanz", "]"}], "*", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"nanz", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"nanz", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"x", "\[Rule]", "0"}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "ymin", ",", "ymax"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "zmin", ",", "zmax"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "False"}], ",", 
     RowBox[{"VectorPoints", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"ly", ",", "lz"}], "}"}]}], ",", 
     RowBox[{"VectorScale", "\[Rule]", "0.048"}], ",", 
     RowBox[{"RegionFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}], ",", 
        RowBox[{"y", ">", "0"}]}], "]"}]}]}], "]"}]}], ";", 
  RowBox[{"Show", "[", 
   RowBox[{"vecfeldupperyz", ",", "vecfeldloweryz", ",", "pltelineanz2D"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.602088600777094*^9, 3.602088702119041*^9}, {
   3.602088883995277*^9, 3.602089039238042*^9}, {3.602089102732099*^9, 
   3.6020891844328423`*^9}, {3.602089251482733*^9, 3.602089342038409*^9}, {
   3.6020893753091183`*^9, 3.6020894163281307`*^9}, {3.602089523675147*^9, 
   3.60208953899839*^9}, {3.602089730376296*^9, 3.602089746446186*^9}, {
   3.602089794356092*^9, 3.602089799512843*^9}, {3.6020898457693872`*^9, 
   3.602089860600319*^9}, {3.6020903772080727`*^9, 3.602090444079691*^9}, {
   3.602090520412403*^9, 3.602090530510455*^9}, 3.6020905893541594`*^9, {
   3.602091701980173*^9, 3.602091781898036*^9}, {3.602091931913815*^9, 
   3.602091932578038*^9}, 3.6020919937160063`*^9, {3.8412948765422773`*^9, 
   3.841294878250247*^9}, {3.841294912205703*^9, 3.841294915202471*^9}, {
   3.841295077965838*^9, 3.841295151643368*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.03178358425319299, 1.}}], 
       ArrowBox[{{-7.055522729058043, 
        0.25172604724621184`}, {-7.944477270941957, 0.7482739527537882}}]}, 
      {Arrowheads[{{0.031764855404517345`, 1.}}], 
       ArrowBox[{{-7.062508544593119, 
        1.2402003787800742`}, {-7.937491455406881, 1.7597996212199258`}}]}, 
      {Arrowheads[{{0.031736240077971344`, 1.}}], 
       ArrowBox[{{-7.076116074894319, 2.219374279235576}, {-7.923883925105681,
         2.780625720764424}}]}, 
      {Arrowheads[{{0.03170930670332787, 1.}}], 
       ArrowBox[{{-7.0954800153741875`, 
        3.1928298386098706`}, {-7.9045199846258125`, 
        3.8071701613901294`}}]}, 
      {Arrowheads[{{0.031691877862595697`, 1.}}], 
       ArrowBox[{{-7.119201133683792, 4.164293845808789}, {-7.880798866316208,
         4.835706154191212}}]}, 
      {Arrowheads[{{0.031685869517510956`, 1.}}], 
       ArrowBox[{{-7.145562868008859, 
        5.1367053371081735`}, {-7.854437131991141, 5.8632946628918265`}}]}, 
      {Arrowheads[{{0.03168905850690102, 1.}}], 
       ArrowBox[{{-7.1728823043694145`, 
        6.111857549448685}, {-7.8271176956305855`, 6.888142450551316}}]}, 
      {Arrowheads[{{0.03169784568735319, 1.}}], 
       ArrowBox[{{-7.199791502512145, 7.090514564453967}, {-7.800208497487855,
         7.909485435546033}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.0317804690162816, 1.}}], 
       ArrowBox[{{-6.037110099612743, 
        0.2881459650117993}, {-6.962889900387257, 0.7118540349882008}}]}, 
      {Arrowheads[{{0.031740256084998884`, 1.}}], 
       ArrowBox[{{-6.045760096149501, 
        1.2716145894759625`}, {-6.954239903850499, 1.7283854105240375`}}]}, 
      {Arrowheads[{{0.031683156031986376`, 1.}}], 
       ArrowBox[{{-6.0627006388284865`, 
        2.242446429819715}, {-6.9372993611715135`, 2.7575535701802854`}}]}, 
      {Arrowheads[{{0.03163650169312715, 1.}}], 
       ArrowBox[{{-6.086794127037664, 
        3.2066273774409613`}, {-6.913205872962337, 3.7933726225590387`}}]}, 
      {Arrowheads[{{0.03161429150107671, 1.}}], 
       ArrowBox[{{-6.1159784401156205`, 
        4.169888536135924}, {-6.8840215598843795`, 4.830111463864075}}]}, 
      {Arrowheads[{{0.0316153423181908, 1.}}], 
       ArrowBox[{{-6.147723195556099, 5.136181036470766}, {-6.8522768044439, 
        5.863818963529234}}]}, 
      {Arrowheads[{{0.031631192111964225`, 1.}}], 
       ArrowBox[{{-6.179708669729421, 6.107401146250584}, {-6.82029133027058, 
        6.892598853749416}}]}, 
      {Arrowheads[{{0.03165333966669613, 1.}}], 
       ArrowBox[{{-6.2102559798015395`, 
        7.083912958342211}, {-6.7897440201984605`, 7.916087041657789}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.03177218838758607, 1.}}], 
       ArrowBox[{{-5.018358903637193, 
        0.33557367134396654`}, {-5.981641096362807, 0.6644263286560335}}]}, 
      {Arrowheads[{{0.031677153512319624`, 1.}}], 
       ArrowBox[{{-5.0291233633369785`, 
        1.3109439725984124`}, {-5.9708766366630215`, 
        1.6890560274015876`}}]}, 
      {Arrowheads[{{0.031555794263165925`, 1.}}], 
       ArrowBox[{{-5.050480382237402, 
        2.2688504761194244`}, {-5.949519617762599, 2.7311495238805756`}}]}, 
      {Arrowheads[{{0.031476833090525125`, 1.}}], 
       ArrowBox[{{-5.0809187541218765`, 
        3.219657624572715}, {-5.919081245878124, 3.780342375427285}}]}, 
      {Arrowheads[{{0.03146062264051849, 1.}}], 
       ArrowBox[{{-5.11721571076008, 4.172226682295021}, {-5.882784289239921, 
        4.827773317704979}}]}, 
      {Arrowheads[{{0.03148938982181352, 1.}}], 
       ArrowBox[{{-5.155519908389393, 5.131547462259275}, {-5.844480091610606,
         5.868452537740726}}]}, 
      {Arrowheads[{{0.031537444557076265`, 1.}}], 
       ArrowBox[{{-5.192676484070281, 6.099059620711796}, {-5.807323515929719,
         6.900940379288204}}]}, 
      {Arrowheads[{{0.03158725713834068, 1.}}], 
       ArrowBox[{{-5.2267872905455475`, 
        7.074133178290516}, {-5.773212709454453, 7.925866821709484}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.031747011567674156`, 1.}}], 
       ArrowBox[{{-4.001550121851289, 
        0.39924509708830846`}, {-4.998449878148711, 0.6007549029116915}}]}, 
      {Arrowheads[{{0.031494736512438476`, 1.}}], 
       ArrowBox[{{-4.015051663621286, 
        1.3609484864184838`}, {-4.9849483363787135`, 1.639051513581516}}]}, 
      {Arrowheads[{{0.03122070905756242, 1.}}], 
       ArrowBox[{{-4.042379475199637, 
        2.2982970466372574`}, {-4.9576205248003635`, 2.701702953362743}}]}, 
      {Arrowheads[{{0.031105788159103497`, 1.}}], 
       ArrowBox[{{-4.081360140782952, 3.229808433156888}, {-4.918639859217048,
         3.770191566843112}}]}, 
      {Arrowheads[{{0.031148991843245922`, 1.}}], 
       ArrowBox[{{-4.126674276999058, 
        4.1689700374792835`}, {-4.873325723000943, 4.8310299625207165`}}]}, 
      {Arrowheads[{{0.031265616951521746`, 1.}}], 
       ArrowBox[{{-4.172436601328679, 5.121155898395238}, {-4.827563398671321,
         5.878844101604761}}]}, 
      {Arrowheads[{{0.031389502401947704`, 1.}}], 
       ArrowBox[{{-4.21461873308096, 6.086031662662436}, {-4.785381266919039, 
        6.913968337337564}}]}, 
      {Arrowheads[{{0.03149299158165034, 1.}}], 
       ArrowBox[{{-4.251469543136287, 7.061007262624295}, {-4.748530456863714,
         7.938992737375705}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.03165721506818284, 1.}}], 
       ArrowBox[{{-2.9930638290105827`, 
        0.48740254640753367`}, {-4.006936170989417, 0.5125974535924663}}]}, 
      {Arrowheads[{{0.030891306342205237`, 1.}}], 
       ArrowBox[{{-3.010885327842174, 
        1.4250480618839352`}, {-3.989114672157826, 1.5749519381160648`}}]}, 
      {Arrowheads[{{0.03025371176196921, 1.}}], 
       ArrowBox[{{-3.046416680239567, 2.329383412950251}, {-3.953583319760433,
         2.6706165870497496`}}]}, 
      {Arrowheads[{{0.03020602948700971, 1.}}], 
       ArrowBox[{{-3.095990061999604, 3.233759276144884}, {-3.904009938000396,
         3.766240723855116}}]}, 
      {Arrowheads[{{0.030519249671545626`, 1.}}], 
       ArrowBox[{{-3.1512489073070222`, 
        4.157419862195356}, {-3.8487510926929778`, 4.842580137804644}}]}, 
      {Arrowheads[{{0.030882930979944354`, 1.}}], 
       ArrowBox[{{-3.2037961956788545`, 
        5.103791077706067}, {-3.7962038043211455`, 5.896208922293933}}]}, 
      {Arrowheads[{{0.031169637276898695`, 1.}}], 
       ArrowBox[{{-3.249193793785974, 6.068283312868838}, {-3.750806206214026,
         6.931716687131163}}]}, 
      {Arrowheads[{{0.03136784514304429, 1.}}], 
       ArrowBox[{{-3.286589417635306, 
        7.045116016190077}, {-3.7134105823646943`, 7.954883983809923}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.031280889292126135`, 1.}}], 
       ArrowBox[{{-2.011393334254551, 
        0.6110371857150084}, {-2.9886066657454493`, 0.3889628142849916}}]}, 
      {Arrowheads[{{0.02866478366649502, 1.}}], 
       ArrowBox[{{-2.040863067556424, 
        1.5045225374247118`}, {-2.959136932443576, 1.4954774625752882`}}]}, 
      {Arrowheads[{{0.027329386804759027`, 1.}}], 
       ArrowBox[{{-2.0855410641604015`, 
        2.359056551136981}, {-2.9144589358395985`, 2.640943448863019}}]}, 
      {Arrowheads[{{0.028057162085054408`, 1.}}], 
       ArrowBox[{{-2.141858422067178, 
        3.2284884857386973`}, {-2.8581415779328223`, 
        3.7715115142613027`}}]}, 
      {Arrowheads[{{0.029329754093167845`, 1.}}], 
       ArrowBox[{{-2.2023854293053855`, 
        4.136478599011064}, {-2.7976145706946145`, 4.863521400988936}}]}, 
      {Arrowheads[{{0.030291343386020714`, 1.}}], 
       ArrowBox[{{-2.256575331548786, 5.080265701501243}, {-2.743424668451214,
         5.919734298498756}}]}, 
      {Arrowheads[{{0.030878995110932613`, 1.}}], 
       ArrowBox[{{-2.300207434765471, 6.0475193235888}, {-2.699792565234529, 
        6.9524806764112}}]}, 
      {Arrowheads[{{0.031220784269888856`, 1.}}], 
       ArrowBox[{{-2.3339840347716394`, 
        7.028257983198841}, {-2.6660159652283606`, 7.971742016801159}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.029661449947828183`, 1.}}], 
       ArrowBox[{{-1.1078493085854189`, 
        0.7682548931998878}, {-1.8921506914145811`, 
        0.23174510680011212`}}]}, 
      {Arrowheads[{{0.021280573834611363`, 1.}}], 
       ArrowBox[{{-1.1686996830357836`, 
        1.5802332211594454`}, {-1.8313003169642164`, 
        1.4197667788405546`}}]}, 
      {Arrowheads[{{0.019712946533299733`, 1.}}], 
       ArrowBox[{{-1.206335196930736, 
        2.3839417382332617`}, {-1.793664803069264, 2.6160582617667383`}}]}, 
      {Arrowheads[{{0.02376801897244472, 1.}}], 
       ArrowBox[{{-1.244908820498406, 
        3.2173739381609154`}, {-1.755091179501594, 3.7826260618390846`}}]}, 
      {Arrowheads[{{0.027504709652158055`, 1.}}], 
       ArrowBox[{{-1.2932894582230887`, 
        4.110925804917801}, {-1.7067105417769113`, 4.889074195082198}}]}, 
      {Arrowheads[{{0.02955728775445798, 1.}}], 
       ArrowBox[{{-1.3366084728746879`, 
        5.055631502378928}, {-1.6633915271253121`, 5.944368497621072}}]}, 
      {Arrowheads[{{0.030569853434078455`, 1.}}], 
       ArrowBox[{{-1.3696164475889359`, 
        6.028002338835864}, {-1.6303835524110641`, 6.971997661164135}}]}, 
      {Arrowheads[{{0.03108044240310967, 1.}}], 
       ArrowBox[{{-1.3938399571782232`, 
        7.013596419167222}, {-1.6061600428217768`, 7.986403580832778}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.025787376895292344`, 1.}}], 
       ArrowBox[{{-0.3474058263431192, 
        0.883849426037304}, {-0.6525941736568808, 0.11615057396269601`}}]}, 
      {Arrowheads[{{0.008983303107298366, 1.}}], 
       ArrowBox[{{-0.3968237394581292, 
        1.6003040622221711`}, {-0.6031762605418708, 1.3996959377778289`}}]}, 
      {Arrowheads[{{0.008551355671964163, 1.}}], 
       ArrowBox[{{-0.4039873017440119, 
        2.4023044087244476`}, {-0.5960126982559881, 2.5976955912755524`}}]}, 
      {Arrowheads[{{0.01888248463754119, 1.}}], 
       ArrowBox[{{-0.40816290709074743`, 
        3.2118152472545507`}, {-0.5918370929092526, 3.7881847527454493`}}]}, 
      {Arrowheads[{{0.025838165239084526`, 1.}}], 
       ArrowBox[{{-0.42518437779511714`, 
        4.092936438721189}, {-0.5748156222048828, 4.907063561278811}}]}, 
      {Arrowheads[{{0.028992846755646118`, 1.}}], 
       ArrowBox[{{-0.4419762256280502, 
        5.039224796851938}, {-0.5580237743719498, 5.960775203148061}}]}, 
      {Arrowheads[{{0.0303585866192395, 1.}}], 
       ArrowBox[{{-0.4544804685661505, 
        6.015844190472708}, {-0.5455195314338495, 6.984155809527293}}]}, 
      {Arrowheads[{{0.03099179179198528, 1.}}], 
       ArrowBox[{{-0.4633787228996769, 
        7.0049188290715385`}, {-0.536621277100323, 7.9950811709284615`}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.025787376895292344`, 1.}}], 
       ArrowBox[{{0.3474058263431192, 0.883849426037304}, {0.6525941736568808,
         0.11615057396269601`}}]}, 
      {Arrowheads[{{0.008983303107298366, 1.}}], 
       ArrowBox[{{0.3968237394581292, 1.6003040622221711`}, {
        0.6031762605418708, 1.3996959377778289`}}]}, 
      {Arrowheads[{{0.008551355671964163, 1.}}], 
       ArrowBox[{{0.4039873017440119, 2.4023044087244476`}, {
        0.5960126982559881, 2.5976955912755524`}}]}, 
      {Arrowheads[{{0.01888248463754119, 1.}}], 
       ArrowBox[{{0.40816290709074743`, 3.2118152472545507`}, {
        0.5918370929092526, 3.7881847527454493`}}]}, 
      {Arrowheads[{{0.025838165239084526`, 1.}}], 
       ArrowBox[{{0.42518437779511714`, 4.092936438721189}, {
        0.5748156222048828, 4.907063561278811}}]}, 
      {Arrowheads[{{0.028992846755646118`, 1.}}], 
       ArrowBox[{{0.4419762256280502, 5.039224796851938}, {0.5580237743719498,
         5.960775203148061}}]}, 
      {Arrowheads[{{0.0303585866192395, 1.}}], 
       ArrowBox[{{0.4544804685661505, 6.015844190472708}, {0.5455195314338495,
         6.984155809527293}}]}, 
      {Arrowheads[{{0.03099179179198528, 1.}}], 
       ArrowBox[{{0.4633787228996769, 7.0049188290715385`}, {
        0.536621277100323, 7.9950811709284615`}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.029661449947828183`, 1.}}], 
       ArrowBox[{{1.1078493085854189`, 0.7682548931998878}, {
        1.8921506914145811`, 0.23174510680011212`}}]}, 
      {Arrowheads[{{0.021280573834611363`, 1.}}], 
       ArrowBox[{{1.1686996830357836`, 1.5802332211594454`}, {
        1.8313003169642164`, 1.4197667788405546`}}]}, 
      {Arrowheads[{{0.019712946533299733`, 1.}}], 
       ArrowBox[{{1.206335196930736, 2.3839417382332617`}, {1.793664803069264,
         2.6160582617667383`}}]}, 
      {Arrowheads[{{0.02376801897244472, 1.}}], 
       ArrowBox[{{1.244908820498406, 3.2173739381609154`}, {1.755091179501594,
         3.7826260618390846`}}]}, 
      {Arrowheads[{{0.027504709652158055`, 1.}}], 
       ArrowBox[{{1.2932894582230887`, 4.110925804917801}, {
        1.7067105417769113`, 4.889074195082198}}]}, 
      {Arrowheads[{{0.02955728775445798, 1.}}], 
       ArrowBox[{{1.3366084728746879`, 5.055631502378928}, {
        1.6633915271253121`, 5.944368497621072}}]}, 
      {Arrowheads[{{0.030569853434078455`, 1.}}], 
       ArrowBox[{{1.3696164475889359`, 6.028002338835864}, {
        1.6303835524110641`, 6.971997661164135}}]}, 
      {Arrowheads[{{0.03108044240310967, 1.}}], 
       ArrowBox[{{1.3938399571782232`, 7.013596419167222}, {
        1.6061600428217768`, 7.986403580832778}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.031280889292126135`, 1.}}], 
       ArrowBox[{{2.011393334254551, 0.6110371857150084}, {
        2.9886066657454493`, 0.3889628142849916}}]}, 
      {Arrowheads[{{0.02866478366649502, 1.}}], 
       ArrowBox[{{2.040863067556424, 1.5045225374247118`}, {2.959136932443576,
         1.4954774625752882`}}]}, 
      {Arrowheads[{{0.027329386804759027`, 1.}}], 
       ArrowBox[{{2.0855410641604015`, 2.359056551136981}, {
        2.9144589358395985`, 2.640943448863019}}]}, 
      {Arrowheads[{{0.028057162085054408`, 1.}}], 
       ArrowBox[{{2.141858422067178, 3.2284884857386973`}, {
        2.8581415779328223`, 3.7715115142613027`}}]}, 
      {Arrowheads[{{0.029329754093167845`, 1.}}], 
       ArrowBox[{{2.2023854293053855`, 4.136478599011064}, {
        2.7976145706946145`, 4.863521400988936}}]}, 
      {Arrowheads[{{0.030291343386020714`, 1.}}], 
       ArrowBox[{{2.256575331548786, 5.080265701501243}, {2.743424668451214, 
        5.919734298498756}}]}, 
      {Arrowheads[{{0.030878995110932613`, 1.}}], 
       ArrowBox[{{2.300207434765471, 6.0475193235888}, {2.699792565234529, 
        6.9524806764112}}]}, 
      {Arrowheads[{{0.031220784269888856`, 1.}}], 
       ArrowBox[{{2.3339840347716394`, 7.028257983198841}, {
        2.6660159652283606`, 7.971742016801159}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.03165721506818284, 1.}}], 
       ArrowBox[{{2.9930638290105827`, 0.48740254640753367`}, {
        4.006936170989417, 0.5125974535924663}}]}, 
      {Arrowheads[{{0.030891306342205237`, 1.}}], 
       ArrowBox[{{3.010885327842174, 1.4250480618839352`}, {3.989114672157826,
         1.5749519381160648`}}]}, 
      {Arrowheads[{{0.03025371176196921, 1.}}], 
       ArrowBox[{{3.046416680239567, 2.329383412950251}, {3.953583319760433, 
        2.6706165870497496`}}]}, 
      {Arrowheads[{{0.03020602948700971, 1.}}], 
       ArrowBox[{{3.095990061999604, 3.233759276144884}, {3.904009938000396, 
        3.766240723855116}}]}, 
      {Arrowheads[{{0.030519249671545626`, 1.}}], 
       ArrowBox[{{3.1512489073070222`, 4.157419862195356}, {
        3.8487510926929778`, 4.842580137804644}}]}, 
      {Arrowheads[{{0.030882930979944354`, 1.}}], 
       ArrowBox[{{3.2037961956788545`, 5.103791077706067}, {
        3.7962038043211455`, 5.896208922293933}}]}, 
      {Arrowheads[{{0.031169637276898695`, 1.}}], 
       ArrowBox[{{3.249193793785974, 6.068283312868838}, {3.750806206214026, 
        6.931716687131163}}]}, 
      {Arrowheads[{{0.03136784514304429, 1.}}], 
       ArrowBox[{{3.286589417635306, 7.045116016190077}, {3.7134105823646943`,
         7.954883983809923}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.031747011567674156`, 1.}}], 
       ArrowBox[{{4.001550121851289, 0.39924509708830846`}, {
        4.998449878148711, 0.6007549029116915}}]}, 
      {Arrowheads[{{0.031494736512438476`, 1.}}], 
       ArrowBox[{{4.015051663621286, 1.3609484864184838`}, {
        4.9849483363787135`, 1.639051513581516}}]}, 
      {Arrowheads[{{0.03122070905756242, 1.}}], 
       ArrowBox[{{4.042379475199637, 2.2982970466372574`}, {
        4.9576205248003635`, 2.701702953362743}}]}, 
      {Arrowheads[{{0.031105788159103497`, 1.}}], 
       ArrowBox[{{4.081360140782952, 3.229808433156888}, {4.918639859217048, 
        3.770191566843112}}]}, 
      {Arrowheads[{{0.031148991843245922`, 1.}}], 
       ArrowBox[{{4.126674276999058, 4.1689700374792835`}, {4.873325723000943,
         4.8310299625207165`}}]}, 
      {Arrowheads[{{0.031265616951521746`, 1.}}], 
       ArrowBox[{{4.172436601328679, 5.121155898395238}, {4.827563398671321, 
        5.878844101604761}}]}, 
      {Arrowheads[{{0.031389502401947704`, 1.}}], 
       ArrowBox[{{4.21461873308096, 6.086031662662436}, {4.785381266919039, 
        6.913968337337564}}]}, 
      {Arrowheads[{{0.03149299158165034, 1.}}], 
       ArrowBox[{{4.251469543136287, 7.061007262624295}, {4.748530456863714, 
        7.938992737375705}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.03177218838758607, 1.}}], 
       ArrowBox[{{5.018358903637193, 0.33557367134396654`}, {
        5.981641096362807, 0.6644263286560335}}]}, 
      {Arrowheads[{{0.031677153512319624`, 1.}}], 
       ArrowBox[{{5.0291233633369785`, 1.3109439725984124`}, {
        5.9708766366630215`, 1.6890560274015876`}}]}, 
      {Arrowheads[{{0.031555794263165925`, 1.}}], 
       ArrowBox[{{5.050480382237402, 2.2688504761194244`}, {5.949519617762599,
         2.7311495238805756`}}]}, 
      {Arrowheads[{{0.031476833090525125`, 1.}}], 
       ArrowBox[{{5.0809187541218765`, 3.219657624572715}, {5.919081245878124,
         3.780342375427285}}]}, 
      {Arrowheads[{{0.03146062264051849, 1.}}], 
       ArrowBox[{{5.11721571076008, 4.172226682295021}, {5.882784289239921, 
        4.827773317704979}}]}, 
      {Arrowheads[{{0.03148938982181352, 1.}}], 
       ArrowBox[{{5.155519908389393, 5.131547462259275}, {5.844480091610606, 
        5.868452537740726}}]}, 
      {Arrowheads[{{0.031537444557076265`, 1.}}], 
       ArrowBox[{{5.192676484070281, 6.099059620711796}, {5.807323515929719, 
        6.900940379288204}}]}, 
      {Arrowheads[{{0.03158725713834068, 1.}}], 
       ArrowBox[{{5.2267872905455475`, 7.074133178290516}, {5.773212709454453,
         7.925866821709484}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.0317804690162816, 1.}}], 
       ArrowBox[{{6.037110099612743, 0.2881459650117993}, {6.962889900387257, 
        0.7118540349882008}}]}, 
      {Arrowheads[{{0.031740256084998884`, 1.}}], 
       ArrowBox[{{6.045760096149501, 1.2716145894759625`}, {6.954239903850499,
         1.7283854105240375`}}]}, 
      {Arrowheads[{{0.031683156031986376`, 1.}}], 
       ArrowBox[{{6.0627006388284865`, 2.242446429819715}, {
        6.9372993611715135`, 2.7575535701802854`}}]}, 
      {Arrowheads[{{0.03163650169312715, 1.}}], 
       ArrowBox[{{6.086794127037664, 3.2066273774409613`}, {6.913205872962337,
         3.7933726225590387`}}]}, 
      {Arrowheads[{{0.03161429150107671, 1.}}], 
       ArrowBox[{{6.1159784401156205`, 4.169888536135924}, {
        6.8840215598843795`, 4.830111463864075}}]}, 
      {Arrowheads[{{0.0316153423181908, 1.}}], 
       ArrowBox[{{6.147723195556099, 5.136181036470766}, {6.8522768044439, 
        5.863818963529234}}]}, 
      {Arrowheads[{{0.031631192111964225`, 1.}}], 
       ArrowBox[{{6.179708669729421, 6.107401146250584}, {6.82029133027058, 
        6.892598853749416}}]}, 
      {Arrowheads[{{0.03165333966669613, 1.}}], 
       ArrowBox[{{6.2102559798015395`, 7.083912958342211}, {
        6.7897440201984605`, 7.916087041657789}}]}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], 
      {Arrowheads[{{0.03178358425319299, 1.}}], 
       ArrowBox[{{7.055522729058043, 0.25172604724621184`}, {
        7.944477270941957, 0.7482739527537882}}]}, 
      {Arrowheads[{{0.031764855404517345`, 1.}}], 
       ArrowBox[{{7.062508544593119, 1.2402003787800742`}, {7.937491455406881,
         1.7597996212199258`}}]}, 
      {Arrowheads[{{0.031736240077971344`, 1.}}], 
       ArrowBox[{{7.076116074894319, 2.219374279235576}, {7.923883925105681, 
        2.780625720764424}}]}, 
      {Arrowheads[{{0.03170930670332787, 1.}}], 
       ArrowBox[{{7.0954800153741875`, 3.1928298386098706`}, {
        7.9045199846258125`, 3.8071701613901294`}}]}, 
      {Arrowheads[{{0.031691877862595697`, 1.}}], 
       ArrowBox[{{7.119201133683792, 4.164293845808789}, {7.880798866316208, 
        4.835706154191212}}]}, 
      {Arrowheads[{{0.031685869517510956`, 1.}}], 
       ArrowBox[{{7.145562868008859, 5.1367053371081735`}, {7.854437131991141,
         5.8632946628918265`}}]}, 
      {Arrowheads[{{0.03168905850690102, 1.}}], 
       ArrowBox[{{7.1728823043694145`, 6.111857549448685}, {
        7.8271176956305855`, 6.888142450551316}}]}, 
      {Arrowheads[{{0.03169784568735319, 1.}}], 
       ArrowBox[{{7.199791502512145, 7.090514564453967}, {7.800208497487855, 
        7.909485435546033}}]}}}}, {{}, {
     {RGBColor[0., 0.7, 0.], Thickness[Tiny], Dashing[{0.01, 0.01}], 
      {Arrowheads[{{0.03169784568735319, 1.}}], 
       ArrowBox[{{-7.199791502512145, -7.909485435546033}, \
{-7.800208497487855, -7.090514564453967}}]}, 
      {Arrowheads[{{0.03168905850690102, 1.}}], 
       ArrowBox[{{-7.1728823043694145`, -6.888142450551315}, \
{-7.8271176956305855`, -6.111857549448684}}]}, 
      {Arrowheads[{{0.031685869517510956`, 1.}}], 
       ArrowBox[{{-7.145562868008859, -5.8632946628918265`}, \
{-7.854437131991141, -5.1367053371081735`}}]}, 
      {Arrowheads[{{0.031691877862595697`, 1.}}], 
       ArrowBox[{{-7.119201133683792, -4.835706154191211}, \
{-7.880798866316208, -4.164293845808788}}]}, 
      {Arrowheads[{{0.03170930670332787, 1.}}], 
       ArrowBox[{{-7.0954800153741875`, -3.8071701613901294`}, \
{-7.9045199846258125`, -3.1928298386098706`}}]}, 
      {Arrowheads[{{0.031736240077971344`, 1.}}], 
       ArrowBox[{{-7.076116074894319, -2.780625720764424}, \
{-7.923883925105681, -2.219374279235576}}]}, 
      {Arrowheads[{{0.031764855404517345`, 1.}}], 
       ArrowBox[{{-7.062508544593119, -1.7597996212199258`}, \
{-7.937491455406881, -1.2402003787800742`}}]}, 
      {Arrowheads[{{0.03178358425319299, 1.}}], 
       ArrowBox[{{-7.055522729058043, -0.7482739527537882}, \
{-7.944477270941957, -0.25172604724621184`}}]}}, 
     {RGBColor[0., 0.7, 0.], Thickness[Tiny], Dashing[{0.01, 0.01}], 
      {Arrowheads[{{0.03165333966669615, 1.}}], 
       ArrowBox[{{-6.2102559798015395`, -7.916087041657789}, \
{-6.7897440201984605`, -7.08391295834221}}]}, 
      {Arrowheads[{{0.031631192111964225`, 1.}}], 
       ArrowBox[{{-6.179708669729421, -6.892598853749416}, \
{-6.82029133027058, -6.107401146250584}}]}, 
      {Arrowheads[{{0.0316153423181908, 1.}}], 
       ArrowBox[{{-6.147723195556099, -5.863818963529234}, {-6.8522768044439, \
-5.136181036470766}}]}, 
      {Arrowheads[{{0.03161429150107671, 1.}}], 
       ArrowBox[{{-6.1159784401156205`, -4.830111463864076}, \
{-6.8840215598843795`, -4.169888536135925}}]}, 
      {Arrowheads[{{0.03163650169312715, 1.}}], 
       ArrowBox[{{-6.086794127037664, -3.7933726225590387`}, \
{-6.913205872962337, -3.2066273774409613`}}]}, 
      {Arrowheads[{{0.03168315603198635, 1.}}], 
       ArrowBox[{{-6.062700638828487, -2.757553570180285}, \
{-6.9372993611715135`, -2.242446429819715}}]}, 
      {Arrowheads[{{0.031740256084998884`, 1.}}], 
       ArrowBox[{{-6.045760096149501, -1.7283854105240375`}, \
{-6.954239903850499, -1.2716145894759625`}}]}, 
      {Arrowheads[{{0.0317804690162816, 1.}}], 
       ArrowBox[{{-6.037110099612743, -0.7118540349882008}, \
{-6.962889900387257, -0.2881459650117993}}]}}, 
     {RGBColor[0., 0.7, 0.], Thickness[Tiny], Dashing[{0.01, 0.01}], 
      {Arrowheads[{{0.03158725713834068, 1.}}], 
       ArrowBox[{{-5.2267872905455475`, -7.925866821709484}, \
{-5.773212709454453, -7.074133178290516}}]}, 
      {Arrowheads[{{0.03153744455707628, 1.}}], 
       ArrowBox[{{-5.192676484070281, -6.900940379288204}, \
{-5.80732351592972, -6.099059620711796}}]}, 
      {Arrowheads[{{0.03148938982181354, 1.}}], 
       ArrowBox[{{-5.155519908389393, -5.868452537740725}, \
{-5.844480091610607, -5.131547462259274}}]}, 
      {Arrowheads[{{0.03146062264051849, 1.}}], 
       ArrowBox[{{-5.11721571076008, -4.827773317704979}, \
{-5.882784289239921, -4.172226682295021}}]}, 
      {Arrowheads[{{0.03147683309052512, 1.}}], 
       ArrowBox[{{-5.0809187541218765`, -3.7803423754272845`}, \
{-5.919081245878124, -3.219657624572715}}]}, 
      {Arrowheads[{{0.031555794263165925`, 1.}}], 
       ArrowBox[{{-5.050480382237402, -2.7311495238805756`}, \
{-5.949519617762599, -2.2688504761194244`}}]}, 
      {Arrowheads[{{0.031677153512319624`, 1.}}], 
       ArrowBox[{{-5.0291233633369785`, -1.6890560274015876`}, \
{-5.9708766366630215`, -1.3109439725984124`}}]}, 
      {Arrowheads[{{0.031772188387586095`, 1.}}], 
       ArrowBox[{{-5.018358903637193, -0.6644263286560335}, \
{-5.981641096362808, -0.3355736713439665}}]}}, 
     {RGBColor[0., 0.7, 0.], Thickness[Tiny], Dashing[{0.01, 0.01}], 
      {Arrowheads[{{0.03149299158165031, 1.}}], 
       ArrowBox[{{-4.251469543136287, -7.938992737375705}, \
{-4.748530456863714, -7.061007262624296}}]}, 
      {Arrowheads[{{0.031389502401947704`, 1.}}], 
       ArrowBox[{{-4.21461873308096, -6.913968337337564}, \
{-4.785381266919039, -6.086031662662436}}]}, 
      {Arrowheads[{{0.031265616951521746`, 1.}}], 
       ArrowBox[{{-4.172436601328679, -5.878844101604762}, \
{-4.827563398671321, -5.121155898395239}}]}, 
      {Arrowheads[{{0.031148991843245922`, 1.}}], 
       ArrowBox[{{-4.126674276999058, -4.8310299625207165`}, \
{-4.873325723000943, -4.1689700374792835`}}]}, 
      {Arrowheads[{{0.03110578815910349, 1.}}], 
       ArrowBox[{{-4.081360140782952, -3.770191566843112}, \
{-4.918639859217048, -3.2298084331568884`}}]}, 
      {Arrowheads[{{0.03122070905756242, 1.}}], 
       ArrowBox[{{-4.042379475199637, -2.7017029533627426`}, \
{-4.9576205248003635`, -2.298297046637257}}]}, 
      {Arrowheads[{{0.031494736512438476`, 1.}}], 
       ArrowBox[{{-4.015051663621286, -1.6390515135815162`}, \
{-4.9849483363787135`, -1.360948486418484}}]}, 
      {Arrowheads[{{0.031747011567674156`, 1.}}], 
       ArrowBox[{{-4.001550121851289, -0.6007549029116915}, \
{-4.998449878148711, -0.39924509708830846`}}]}}, 
     {RGBColor[0., 0.7, 0.], Thickness[Tiny], Dashing[{0.01, 0.01}], 
      {Arrowheads[{{0.03136784514304429, 1.}}], 
       ArrowBox[{{-3.286589417635306, -7.954883983809923}, \
{-3.7134105823646943`, -7.045116016190077}}]}, 
      {Arrowheads[{{0.031169637276898695`, 1.}}], 
       ArrowBox[{{-3.249193793785974, -6.931716687131162}, \
{-3.750806206214026, -6.068283312868837}}]}, 
      {Arrowheads[{{0.030882930979944354`, 1.}}], 
       ArrowBox[{{-3.2037961956788545`, -5.896208922293933}, \
{-3.7962038043211455`, -5.103791077706067}}]}, 
      {Arrowheads[{{0.030519249671545626`, 1.}}], 
       ArrowBox[{{-3.1512489073070222`, -4.842580137804644}, \
{-3.8487510926929778`, -4.157419862195356}}]}, 
      {Arrowheads[{{0.03020602948700971, 1.}}], 
       ArrowBox[{{-3.095990061999604, -3.766240723855116}, \
{-3.904009938000396, -3.233759276144884}}]}, 
      {Arrowheads[{{0.03025371176196921, 1.}}], 
       ArrowBox[{{-3.046416680239567, -2.670616587049749}, \
{-3.953583319760433, -2.3293834129502504`}}]}, 
      {Arrowheads[{{0.030891306342205237`, 1.}}], 
       ArrowBox[{{-3.010885327842174, -1.5749519381160648`}, \
{-3.989114672157826, -1.4250480618839352`}}]}, 
      {Arrowheads[{{0.03165721506818284, 1.}}], 
       ArrowBox[{{-2.9930638290105827`, -0.5125974535924663}, \
{-4.006936170989417, -0.48740254640753367`}}]}}, 
     {RGBColor[0., 0.7, 0.], Thickness[Tiny], Dashing[{0.01, 0.01}], 
      {Arrowheads[{{0.031220784269888856`, 1.}}], 
       ArrowBox[{{-2.3339840347716394`, -7.971742016801159}, \
{-2.6660159652283606`, -7.028257983198841}}]}, 
      {Arrowheads[{{0.030878995110932613`, 1.}}], 
       ArrowBox[{{-2.300207434765471, -6.9524806764112}, {-2.699792565234529, \
-6.0475193235888}}]}, 
      {Arrowheads[{{0.030291343386020714`, 1.}}], 
       ArrowBox[{{-2.256575331548786, -5.919734298498757}, \
{-2.743424668451214, -5.080265701501244}}]}, 
      {Arrowheads[{{0.029329754093167845`, 1.}}], 
       ArrowBox[{{-2.2023854293053855`, -4.863521400988936}, \
{-2.7976145706946145`, -4.136478599011064}}]}, 
      {Arrowheads[{{0.028057162085054408`, 1.}}], 
       ArrowBox[{{-2.141858422067178, -3.7715115142613027`}, \
{-2.8581415779328223`, -3.2284884857386973`}}]}, 
      {Arrowheads[{{0.027329386804759027`, 1.}}], 
       ArrowBox[{{-2.0855410641604015`, -2.640943448863019}, \
{-2.9144589358395985`, -2.359056551136981}}]}, 
      {Arrowheads[{{0.02866478366649502, 1.}}], 
       ArrowBox[{{-2.040863067556424, -1.4954774625752882`}, \
{-2.959136932443576, -1.5045225374247118`}}]}, 
      {Arrowheads[{{0.031280889292126135`, 1.}}], 
       ArrowBox[{{-2.011393334254551, -0.3889628142849916}, \
{-2.9886066657454493`, -0.6110371857150084}}]}}, 
     {RGBColor[0., 0.7, 0.], Thickness[Tiny], Dashing[{0.01, 0.01}], 
      {Arrowheads[{{0.03108044240310967, 1.}}], 
       ArrowBox[{{-1.3938399571782232`, -7.986403580832778}, \
{-1.6061600428217768`, -7.013596419167222}}]}, 
      {Arrowheads[{{0.030569853434078455`, 1.}}], 
       ArrowBox[{{-1.3696164475889359`, -6.971997661164136}, \
{-1.6303835524110641`, -6.028002338835865}}]}, 
      {Arrowheads[{{0.029557287754458005`, 1.}}], 
       ArrowBox[{{-1.3366084728746879`, -5.944368497621073}, \
{-1.6633915271253121`, -5.055631502378928}}]}, 
      {Arrowheads[{{0.027504709652158055`, 1.}}], 
       ArrowBox[{{-1.2932894582230887`, -4.889074195082199}, \
{-1.7067105417769113`, -4.110925804917802}}]}, 
      {Arrowheads[{{0.02376801897244472, 1.}}], 
       ArrowBox[{{-1.244908820498406, -3.7826260618390846`}, \
{-1.755091179501594, -3.2173739381609154`}}]}, 
      {Arrowheads[{{0.019712946533299726`, 1.}}], 
       ArrowBox[{{-1.206335196930736, -2.6160582617667383`}, \
{-1.793664803069264, -2.383941738233262}}]}, 
      {Arrowheads[{{0.021280573834611363`, 1.}}], 
       ArrowBox[{{-1.1686996830357836`, -1.4197667788405546`}, \
{-1.8313003169642164`, -1.5802332211594454`}}]}, 
      {Arrowheads[{{0.029661449947828183`, 1.}}], 
       ArrowBox[{{-1.1078493085854189`, -0.23174510680011212`}, \
{-1.8921506914145811`, -0.7682548931998878}}]}}, 
     {RGBColor[0., 0.7, 0.], Thickness[Tiny], Dashing[{0.01, 0.01}], 
      {Arrowheads[{{0.03099179179198526, 1.}}], 
       ArrowBox[{{-0.46337872289967613`, -7.9950811709284615`}, \
{-0.5366212771003239, -7.004918829071539}}]}, 
      {Arrowheads[{{0.030358586619239496`, 1.}}], 
       ArrowBox[{{-0.45448046856615104`, -6.984155809527292}, \
{-0.545519531433849, -6.015844190472707}}]}, 
      {Arrowheads[{{0.028992846755646118`, 1.}}], 
       ArrowBox[{{-0.4419762256280502, -5.960775203148062}, \
{-0.5580237743719498, -5.039224796851939}}]}, 
      {Arrowheads[{{0.02583816523908453, 1.}}], 
       ArrowBox[{{-0.42518437779511686`, -4.907063561278811}, \
{-0.5748156222048831, -4.092936438721189}}]}, 
      {Arrowheads[{{0.01888248463754119, 1.}}], 
       ArrowBox[{{-0.40816290709074743`, -3.7881847527454493`}, \
{-0.5918370929092526, -3.2118152472545507`}}]}, 
      {Arrowheads[{{0.008551355671964163, 1.}}], 
       ArrowBox[{{-0.4039873017440119, -2.5976955912755524`}, \
{-0.5960126982559881, -2.4023044087244476`}}]}, 
      {Arrowheads[{{0.008983303107298366, 1.}}], 
       ArrowBox[{{-0.3968237394581292, -1.3996959377778289`}, \
{-0.6031762605418708, -1.6003040622221711`}}]}, 
      {Arrowheads[{{0.025787376895292344`, 1.}}], 
       ArrowBox[{{-0.3474058263431192, -0.11615057396269601`}, \
{-0.6525941736568808, -0.883849426037304}}]}}, 
     {RGBColor[0., 0.7, 0.], Thickness[Tiny], Dashing[{0.01, 0.01}], 
      {Arrowheads[{{0.03099179179198526, 1.}}], 
       ArrowBox[{{0.46337872289967613`, -7.9950811709284615`}, {
        0.5366212771003239, -7.004918829071539}}]}, 
      {Arrowheads[{{0.030358586619239496`, 1.}}], 
       ArrowBox[{{0.45448046856615104`, -6.984155809527292}, {
        0.545519531433849, -6.015844190472707}}]}, 
      {Arrowheads[{{0.028992846755646118`, 1.}}], 
       ArrowBox[{{0.4419762256280502, -5.960775203148062}, {
        0.5580237743719498, -5.039224796851939}}]}, 
      {Arrowheads[{{0.02583816523908453, 1.}}], 
       ArrowBox[{{0.42518437779511686`, -4.907063561278811}, {
        0.5748156222048831, -4.092936438721189}}]}, 
      {Arrowheads[{{0.01888248463754119, 1.}}], 
       ArrowBox[{{0.40816290709074743`, -3.7881847527454493`}, {
        0.5918370929092526, -3.2118152472545507`}}]}, 
      {Arrowheads[{{0.008551355671964163, 1.}}], 
       ArrowBox[{{0.4039873017440119, -2.5976955912755524`}, {
        0.5960126982559881, -2.4023044087244476`}}]}, 
      {Arrowheads[{{0.008983303107298366, 1.}}], 
       ArrowBox[{{0.3968237394581292, -1.3996959377778289`}, {
        0.6031762605418708, -1.6003040622221711`}}]}, 
      {Arrowheads[{{0.025787376895292344`, 1.}}], 
       ArrowBox[{{0.3474058263431192, -0.11615057396269601`}, {
        0.6525941736568808, -0.883849426037304}}]}}, 
     {RGBColor[0., 0.7, 0.], Thickness[Tiny], Dashing[{0.01, 0.01}], 
      {Arrowheads[{{0.03108044240310967, 1.}}], 
       ArrowBox[{{1.3938399571782232`, -7.986403580832778}, {
        1.6061600428217768`, -7.013596419167222}}]}, 
      {Arrowheads[{{0.030569853434078455`, 1.}}], 
       ArrowBox[{{1.3696164475889359`, -6.971997661164136}, {
        1.6303835524110641`, -6.028002338835865}}]}, 
      {Arrowheads[{{0.029557287754458005`, 1.}}], 
       ArrowBox[{{1.3366084728746879`, -5.944368497621073}, {
        1.6633915271253121`, -5.055631502378928}}]}, 
      {Arrowheads[{{0.027504709652158055`, 1.}}], 
       ArrowBox[{{1.2932894582230887`, -4.889074195082199}, {
        1.7067105417769113`, -4.110925804917802}}]}, 
      {Arrowheads[{{0.02376801897244472, 1.}}], 
       ArrowBox[{{1.244908820498406, -3.7826260618390846`}, {
        1.755091179501594, -3.2173739381609154`}}]}, 
      {Arrowheads[{{0.019712946533299726`, 1.}}], 
       ArrowBox[{{1.206335196930736, -2.6160582617667383`}, {
        1.793664803069264, -2.383941738233262}}]}, 
      {Arrowheads[{{0.021280573834611363`, 1.}}], 
       ArrowBox[{{1.1686996830357836`, -1.4197667788405546`}, {
        1.8313003169642164`, -1.5802332211594454`}}]}, 
      {Arrowheads[{{0.029661449947828183`, 1.}}], 
       ArrowBox[{{1.1078493085854189`, -0.23174510680011212`}, {
        1.8921506914145811`, -0.7682548931998878}}]}}, 
     {RGBColor[0., 0.7, 0.], Thickness[Tiny], Dashing[{0.01, 0.01}], 
      {Arrowheads[{{0.031220784269888856`, 1.}}], 
       ArrowBox[{{2.3339840347716394`, -7.971742016801159}, {
        2.6660159652283606`, -7.028257983198841}}]}, 
      {Arrowheads[{{0.030878995110932613`, 1.}}], 
       ArrowBox[{{2.300207434765471, -6.9524806764112}, {
        2.699792565234529, -6.0475193235888}}]}, 
      {Arrowheads[{{0.030291343386020714`, 1.}}], 
       ArrowBox[{{2.256575331548786, -5.919734298498757}, {
        2.743424668451214, -5.080265701501244}}]}, 
      {Arrowheads[{{0.029329754093167845`, 1.}}], 
       ArrowBox[{{2.2023854293053855`, -4.863521400988936}, {
        2.7976145706946145`, -4.136478599011064}}]}, 
      {Arrowheads[{{0.028057162085054408`, 1.}}], 
       ArrowBox[{{2.141858422067178, -3.7715115142613027`}, {
        2.8581415779328223`, -3.2284884857386973`}}]}, 
      {Arrowheads[{{0.027329386804759027`, 1.}}], 
       ArrowBox[{{2.0855410641604015`, -2.640943448863019}, {
        2.9144589358395985`, -2.359056551136981}}]}, 
      {Arrowheads[{{0.02866478366649502, 1.}}], 
       ArrowBox[{{2.040863067556424, -1.4954774625752882`}, {
        2.959136932443576, -1.5045225374247118`}}]}, 
      {Arrowheads[{{0.031280889292126135`, 1.}}], 
       ArrowBox[{{2.011393334254551, -0.3889628142849916}, {
        2.9886066657454493`, -0.6110371857150084}}]}}, 
     {RGBColor[0., 0.7, 0.], Thickness[Tiny], Dashing[{0.01, 0.01}], 
      {Arrowheads[{{0.03136784514304429, 1.}}], 
       ArrowBox[{{3.286589417635306, -7.954883983809923}, {
        3.7134105823646943`, -7.045116016190077}}]}, 
      {Arrowheads[{{0.031169637276898695`, 1.}}], 
       ArrowBox[{{3.249193793785974, -6.931716687131162}, {
        3.750806206214026, -6.068283312868837}}]}, 
      {Arrowheads[{{0.030882930979944354`, 1.}}], 
       ArrowBox[{{3.2037961956788545`, -5.896208922293933}, {
        3.7962038043211455`, -5.103791077706067}}]}, 
      {Arrowheads[{{0.030519249671545626`, 1.}}], 
       ArrowBox[{{3.1512489073070222`, -4.842580137804644}, {
        3.8487510926929778`, -4.157419862195356}}]}, 
      {Arrowheads[{{0.03020602948700971, 1.}}], 
       ArrowBox[{{3.095990061999604, -3.766240723855116}, {
        3.904009938000396, -3.233759276144884}}]}, 
      {Arrowheads[{{0.03025371176196921, 1.}}], 
       ArrowBox[{{3.046416680239567, -2.670616587049749}, {
        3.953583319760433, -2.3293834129502504`}}]}, 
      {Arrowheads[{{0.030891306342205237`, 1.}}], 
       ArrowBox[{{3.010885327842174, -1.5749519381160648`}, {
        3.989114672157826, -1.4250480618839352`}}]}, 
      {Arrowheads[{{0.03165721506818284, 1.}}], 
       ArrowBox[{{2.9930638290105827`, -0.5125974535924663}, {
        4.006936170989417, -0.48740254640753367`}}]}}, 
     {RGBColor[0., 0.7, 0.], Thickness[Tiny], Dashing[{0.01, 0.01}], 
      {Arrowheads[{{0.03149299158165031, 1.}}], 
       ArrowBox[{{4.251469543136287, -7.938992737375705}, {
        4.748530456863714, -7.061007262624296}}]}, 
      {Arrowheads[{{0.031389502401947704`, 1.}}], 
       ArrowBox[{{4.21461873308096, -6.913968337337564}, {
        4.785381266919039, -6.086031662662436}}]}, 
      {Arrowheads[{{0.031265616951521746`, 1.}}], 
       ArrowBox[{{4.172436601328679, -5.878844101604762}, {
        4.827563398671321, -5.121155898395239}}]}, 
      {Arrowheads[{{0.031148991843245922`, 1.}}], 
       ArrowBox[{{4.126674276999058, -4.8310299625207165`}, {
        4.873325723000943, -4.1689700374792835`}}]}, 
      {Arrowheads[{{0.03110578815910349, 1.}}], 
       ArrowBox[{{4.081360140782952, -3.770191566843112}, {
        4.918639859217048, -3.2298084331568884`}}]}, 
      {Arrowheads[{{0.03122070905756242, 1.}}], 
       ArrowBox[{{4.042379475199637, -2.7017029533627426`}, {
        4.9576205248003635`, -2.298297046637257}}]}, 
      {Arrowheads[{{0.031494736512438476`, 1.}}], 
       ArrowBox[{{4.015051663621286, -1.6390515135815162`}, {
        4.9849483363787135`, -1.360948486418484}}]}, 
      {Arrowheads[{{0.031747011567674156`, 1.}}], 
       ArrowBox[{{4.001550121851289, -0.6007549029116915}, {
        4.998449878148711, -0.39924509708830846`}}]}}, 
     {RGBColor[0., 0.7, 0.], Thickness[Tiny], Dashing[{0.01, 0.01}], 
      {Arrowheads[{{0.03158725713834068, 1.}}], 
       ArrowBox[{{5.2267872905455475`, -7.925866821709484}, {
        5.773212709454453, -7.074133178290516}}]}, 
      {Arrowheads[{{0.03153744455707628, 1.}}], 
       ArrowBox[{{5.192676484070281, -6.900940379288204}, {
        5.80732351592972, -6.099059620711796}}]}, 
      {Arrowheads[{{0.03148938982181354, 1.}}], 
       ArrowBox[{{5.155519908389393, -5.868452537740725}, {
        5.844480091610607, -5.131547462259274}}]}, 
      {Arrowheads[{{0.03146062264051849, 1.}}], 
       ArrowBox[{{5.11721571076008, -4.827773317704979}, {
        5.882784289239921, -4.172226682295021}}]}, 
      {Arrowheads[{{0.03147683309052512, 1.}}], 
       ArrowBox[{{5.0809187541218765`, -3.7803423754272845`}, {
        5.919081245878124, -3.219657624572715}}]}, 
      {Arrowheads[{{0.031555794263165925`, 1.}}], 
       ArrowBox[{{5.050480382237402, -2.7311495238805756`}, {
        5.949519617762599, -2.2688504761194244`}}]}, 
      {Arrowheads[{{0.031677153512319624`, 1.}}], 
       ArrowBox[{{5.0291233633369785`, -1.6890560274015876`}, {
        5.9708766366630215`, -1.3109439725984124`}}]}, 
      {Arrowheads[{{0.031772188387586095`, 1.}}], 
       ArrowBox[{{5.018358903637193, -0.6644263286560335}, {
        5.981641096362808, -0.3355736713439665}}]}}, 
     {RGBColor[0., 0.7, 0.], Thickness[Tiny], Dashing[{0.01, 0.01}], 
      {Arrowheads[{{0.03165333966669615, 1.}}], 
       ArrowBox[{{6.2102559798015395`, -7.916087041657789}, {
        6.7897440201984605`, -7.08391295834221}}]}, 
      {Arrowheads[{{0.031631192111964225`, 1.}}], 
       ArrowBox[{{6.179708669729421, -6.892598853749416}, {
        6.82029133027058, -6.107401146250584}}]}, 
      {Arrowheads[{{0.0316153423181908, 1.}}], 
       ArrowBox[{{6.147723195556099, -5.863818963529234}, {
        6.8522768044439, -5.136181036470766}}]}, 
      {Arrowheads[{{0.03161429150107671, 1.}}], 
       ArrowBox[{{6.1159784401156205`, -4.830111463864076}, {
        6.8840215598843795`, -4.169888536135925}}]}, 
      {Arrowheads[{{0.03163650169312715, 1.}}], 
       ArrowBox[{{6.086794127037664, -3.7933726225590387`}, {
        6.913205872962337, -3.2066273774409613`}}]}, 
      {Arrowheads[{{0.03168315603198635, 1.}}], 
       ArrowBox[{{6.062700638828487, -2.757553570180285}, {
        6.9372993611715135`, -2.242446429819715}}]}, 
      {Arrowheads[{{0.031740256084998884`, 1.}}], 
       ArrowBox[{{6.045760096149501, -1.7283854105240375`}, {
        6.954239903850499, -1.2716145894759625`}}]}, 
      {Arrowheads[{{0.0317804690162816, 1.}}], 
       ArrowBox[{{6.037110099612743, -0.7118540349882008}, {
        6.962889900387257, -0.2881459650117993}}]}}, 
     {RGBColor[0., 0.7, 0.], Thickness[Tiny], Dashing[{0.01, 0.01}], 
      {Arrowheads[{{0.03169784568735319, 1.}}], 
       ArrowBox[{{7.199791502512145, -7.909485435546033}, {
        7.800208497487855, -7.090514564453967}}]}, 
      {Arrowheads[{{0.03168905850690102, 1.}}], 
       ArrowBox[{{7.1728823043694145`, -6.888142450551315}, {
        7.8271176956305855`, -6.111857549448684}}]}, 
      {Arrowheads[{{0.031685869517510956`, 1.}}], 
       ArrowBox[{{7.145562868008859, -5.8632946628918265`}, {
        7.854437131991141, -5.1367053371081735`}}]}, 
      {Arrowheads[{{0.031691877862595697`, 1.}}], 
       ArrowBox[{{7.119201133683792, -4.835706154191211}, {
        7.880798866316208, -4.164293845808788}}]}, 
      {Arrowheads[{{0.03170930670332787, 1.}}], 
       ArrowBox[{{7.0954800153741875`, -3.8071701613901294`}, {
        7.9045199846258125`, -3.1928298386098706`}}]}, 
      {Arrowheads[{{0.031736240077971344`, 1.}}], 
       ArrowBox[{{7.076116074894319, -2.780625720764424}, {
        7.923883925105681, -2.219374279235576}}]}, 
      {Arrowheads[{{0.031764855404517345`, 1.}}], 
       ArrowBox[{{7.062508544593119, -1.7597996212199258`}, {
        7.937491455406881, -1.2402003787800742`}}]}, 
      {Arrowheads[{{0.03178358425319299, 1.}}], 
       ArrowBox[{{7.055522729058043, -0.7482739527537882}, {
        7.944477270941957, -0.25172604724621184`}}]}}}}, 
   GraphicsComplexBox[CompressedData["
1:eJxlnHVYVssWxr+PLpFuVBQVW7ExZsyjHjtRscVEj90tioGKrchB7FYQKWsG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    "], {{}, {}, 
     TagBox[
      TooltipBox[
       {RGBColor[1, 0, 1], AbsoluteThickness[1.6], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115,
          116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 
         129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142,
          143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 
         156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169,
          170, 171, 172, 173, 174, 175, 176, 177, 178}], 
        LineBox[CompressedData["
1:eJwt0tdXDgAAxuGvKJJkJDN8VmYoRUSRPSt7E0UZRfxlZG+yt0pURkVZyUjI
epzj4rn9XbznDeYW5ewLCQQClzjMEUo5yjGOc4KTnOI0ZzjLOc5zgYv/G5cp
4wpXucZ1bnCTW9zmDne5x30e8JByKqjkEVU85gnV1FDLU57xnBfUUU8DL3lF
I0285g1vecd7mvlACx/5xGe+0MpX2vjGd37Qzk9+8Zs/BIwXQigd6EgY4XSi
MxF0IZKuRNGNaLrTg570IobexNKHvvSjPwMYSByDGMwQggxlGMMZwUjiGcVo
xjCWcYwngQlMZBKJJDGZZFKYwlRSmcZ00pjBTNLJYBazyWQOc5nHfBawkEUs
ZglLWcZyssgmhxWsZBWrWcNa1rGeDWxkE5vZwla2kct2dpBHPjvZRQGF7GYP
e/l3+iKK2c8BSjjIIf4CkRFfKQ==
         "]], LineBox[CompressedData["
1:eJwNxtc6kAEAANDfTIRn6JV6BA9Qd0ZEE0VRlJGMEk2jyEiUVBQlLUIiIppG
MsK5ON939iYc2Lc/JAiCUhIliWRSOEgqaRwinQwOc4SjHOM4J8gki2xOcooc
cjnNGfLI5yznKKCQ81ygiGJKKOUiZVyinAoqqeIyV6jmKjXUco3r3OAmt7hN
HfU00Mgd7tJEM/dooZU22rlPBw/opIuHPKKbx/TwhKc8o5c+nvOCfgZ4ySsG
ec0Qb3jLO97zgWFG+MgoY4zziQk+M8kUX5hmhq/MMsc35lngOz/4yS9+84dF
llhmhb+s8o811tlgk/9ssU0QGgQhhBJGOBFEsosodhNNDHuIJY54dgBfiGf5

         "]], LineBox[CompressedData["
1:eJwNw4dWSAEAANCXL6g0yEgktIwipUIlEaWh0CIl0VZmkYxIRLRIKZKQ+kT3
nnPjGjvLO0KCIFgwdEMQhBnuRiOMNMpoN7nZGLe41W1uN9YdxrnTXca72wT3
uNd9Jppksimmut8DHvSQaaZ72CNmeNRMszxmtjnmetwTnjTPfAs8ZaGnLfKM
Zy32nOctsdQLllluhZVetMpqL3nZK9ZYa531NnjVazZ63SabvWGLN231lrdt
s90OO+2y2x7v2Gufd73nfR/40Ef2O+BjnzjoU4d85nNf+NJhX/naEd846lvf
OeZ7PzjuRz854aRTTjvjZ78461fnnPebCy763R8u+dNlf7nib//411X/uea6
/wG8MT/3
         "]], LineBox[CompressedData["
1:eJwNw2lWDWAAANDv9TJLEiIaHilTNMvQgMJvS2gB2U7biKQokuZBJIRSikgI
oaTSvefcWM2N67WREEKd9XEh3PSWDd620Ts22exd79liq/d9YJsPbfeRHXba
Zbc99tpnvwMO+tghn/jUYZ854nNf+NJRX/naN4457lsnnPSdU0773g/O+NFP
zvrZOb/41W/O+90f/nTBX/72j4su+ddl/7niqmv+N0RDiBhn1Hg3uNFNbnaL
W93mdhPcYaI7TXKXye52j3tNcZ/7TfWAB00z3QwzjXnIw2Z5xGxzPOoxj3vC
k+Z6ytPmmW+BhRZZbIlnLPWs5zzvBcsst8JKL3rJy1ZZ7RWves11SC5QsQ==

         "]], LineBox[CompressedData["
1:eJwNw4lWTQEAAMDb6Ut8TqJ4EopKFIWSEIlCqayVrZIWebZkSUkikixRRCWJ
QiHyD82cM4tSs0NZEUEQhI2KDILFRrvEpcYY6zKXG3KFca403lWudo0JJrrW
dSaZbIrrTXWDG00z3U1uNsNMt7jVbWaZ7XZz3GGuO93lbvPc417z3WeB+z1g
oUUe9JCHLbbEI5ZaZrlHPeZxT3jSU1ZYaZWnPeNZz3neamus9YJ1XrTeBhtt
8pLNXjbsFa96zevesMWbtnrL297xrm3es90O79vpA7t8aLePfGyPT3xqr8/s
87n9vvClr3ztgG9866BDvvO9w37woyOOOuYnx/3shF+c9KvfnHLa7/7wpzPO
+svf/nHOv/5z3v8uAF+naC8=
         "]], LineBox[CompressedData["
1:eJwVzFVgFQQAQNE3Nrq7Y4SESkt3p8BoCxghEhslSHd3N0qnEhIqKN0lIQrS
HbIN6ebwce7nDQ2PDIsICgQCIRIVHAhEE8MD/uchj3jME57yjOe84CWveM0b
3ga/nwUCQcQimBBiE4e4xCM+CUhIIhKThKQkIzkpSEkqUpOGtKQjPRnISCYy
k4WsZCOU7OQgJ7n4gNzkIS/5+JCP+Jj8FKAghShMEYryCcUoTglKUorSlKEs
5ShPBSpSicpUoSrVqE4NalKL2tShLp9Sj/o0IIyGNKIxTWhKM5rzGZ/zBV/y
FS1oSSvCaU0b2tKOr2nPN3SgI53oTASRdKEr3ehOD76lJ734jt70oS/96M8A
BjKIwQxhKMMYzghGMorRjGEs4xjPBCYyiclMYSrTmM4MZjKL2cxhLvOYzwK+
5wcWsojFLGEpy1jOClayitWs4Ud+Yi3rWM8GfmYjm9jMFn7hV35jK9v4nT/Y
zg52sovd7GEv+9jPAQ5yiMMc4SjHOM6fnOAkpzjNX5zhb/7hLOf4l/Nc4CKX
uMwVrnKN69zgJre4zR3uco//uE8U0cTwgHdcX4j1
         "]], LineBox[CompressedData[
"
1:eJwNw4dWSAEAANDXtIoSZURDkZ1IIhr2SGSPUFY07b0iKytkNais8Af9VVa2
e8+5KRV1pbUhQRD02hceBJ/94le/+d1+f/jTX/72j3/9ZxARBCGGGma4EUY6
wIEOcrBDjDLaoQ4zxliHG+cIRxpvgqMc7RjHmug4x5tksimmOsE0053oJDOc
7BSnOs3pznCmmc4yy9nOMdu55jjPXOe7wDwXush8Cyy0yMUucanLXO4KV7rK
1a6x2LWWuM71lrrBjW5ys1vc6ja3u8OdlrnL3e6x3Ar3us/9HvCglR7ysFVW
W2OtddZ7xKMe87gnPOkpT3vGs57zvBe86CUve8UGr3rNRq97w5ve8rZN3vGu
97zvA5t96CMf2+ITn/rM576w1Tbb7fClr+y0y25f+8a3vvO9PX7wo5/8D2Ut
Tb0=
         "]], LineBox[CompressedData["
1:eJwNwwc6kAEAANAfWRllj4ZEGckKGbdwBAfIUZxEZRRlFBVRdhQVZZNEiKx6
7/tedkNj/YOQIAiabA4Pgoc+8rEtttpmu098aoedPvO5XXbbY68vfGmf/b7y
tW8ccNC3DjnsO9874qhjjjvhpFN+cNoZP/rJWef87Be/Ou+C3/zuoksuu+Kq
a6674aY/3PKn2/5yx11/u+e+B/7x0CP/euyJp5557j+DiCAIMdQwLxhuhJFG
Ge1FY4w1zngvedkEE00y2RRTTTPdDDO94lWved0sb5jtTXPM9Za3zTPfAgu9
Y5F3LbbEUsss954VVlrlfautsdY6/wNFHFGW
         "]], LineBox[CompressedData["
1:eJwNw/c61QEAANCff7yH90AUKpRc2lm3lBAt2tPeLdWNFCIyEoooRKQUSg/k
nO87MeHyUFlUEAQRY6ODIM54d5hgojvdZZLJprjbPe411TTT3ed+MzxgpiGz
zPaghzzsEY96zOOeMMdc88y3wLAnPWWhpz1jkWcttsRSz1lmuee94EUvedkK
K73iVa953Rve9Ja3veNd73nfKqutsdY6622w0SabbbHVNh/40Ec+9ontPvWZ
z434wg47fWmXr3xttz32+sY++33rgIO+c8hhRxz1vWN+cNwJJ/3oJ6ec9rMz
zvrFr84574LfXHTJ7y674g9X/ekv1/ztH9fdcNO//nPL/24DehJXKw==
         "]], 
        LineBox[CompressedData["
1:eJwNwwczkAEAANBPVkKRhlVSSMsuGRlFskOIysqq7urn9MtKaZlFyRYReu/u
pQ+9aX8dEgTBW99FBMF7J/zgRyf95Ge/+NVvTjntjLPOOe93f7jgoj/95ZK/
XXbFVddcd8NNt/zjtjv+ddc9/7nvgYcGkUEQ4hFDDTPcCCM9apTHjDbGWI97
wjjjPWmCpzztGc+aaJLJppjqOc+b5gXTveglM8w0y8tme8WrXvO6N8wx1zzz
LbDQIm96y2JvW2KpZZZ7xworrbLau96zxlrvW+cD622w0SabbbHVh7bZboeP
7LTLbh/bY69PfOoz++x3wEGHfO6wI4465rgvfOkr/wNOjUQh
         "]]},
       RowBox[{
         RowBox[{"ArcCos", "[", 
           RowBox[{"1", "+", 
             FractionBox[
              RowBox[{
                RowBox[{"-", "2"}], "+", "z"}], 
              SqrtBox[
               RowBox[{
                 SuperscriptBox["y", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "z"}], ")"}], "2"]}]]], "+", 
             FractionBox[
              RowBox[{
                RowBox[{"-", "2"}], "-", "z"}], 
              SqrtBox[
               RowBox[{
                 SuperscriptBox["y", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                    RowBox[{"2", "+", "z"}], ")"}], "2"]}]]]}], "]"}], 
         "\[Equal]", 
         RowBox[{"{", 
           
           RowBox[{"0.2`", ",", "0.6`", ",", "1.`", ",", "1.4`", ",", "1.8`", 
             ",", "2.2`", ",", "2.6`", ",", "3.`"}], "}"}]}]],
      Annotation[#, 
       ArcCos[1 + ($CellContext`y^2 + (-2 + $CellContext`z)^2)^
           Rational[-1, 
             2] (-2 + $CellContext`z) + (-2 - $CellContext`z) \
($CellContext`y^2 + (2 + $CellContext`z)^2)^Rational[-1, 2]] == {0.2, 0.6, 1.,
         1.4, 1.8, 2.2, 2.6, 3.}, "Tooltip"]& ]}]},
  AspectRatio->1,
  DisplayFunction->Identity,
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "TransparentPolygonMesh" -> True},
  PlotRange->{{-8.009116882454315, 8.009116882454315}, {-8.009116882454315, 
   8.009116882454315}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.841295140146294*^9, 3.841295152603194*^9}}]
}, Open  ]]
},
WindowSize->{1260, 1023},
WindowMargins->{{Automatic, 0}, {0, 30}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
FrontEndVersion->"11.0 for Linux x86 (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 9683, 270, 677, "Input"],
Cell[10265, 294, 71150, 1289, 375, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81452, 1588, 3462, 85, 149, "Input"],
Cell[84917, 1675, 73459, 1320, 408, "Output"]
}, Open  ]]
}
]
*)



==> figures/potential.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     30125,        563]
NotebookOptionsPosition[     29811,        547]
NotebookOutlinePosition[     30151,        562]
CellTagsIndexPosition[     30108,        559]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["q", "0"], "2"], ",", 
     SuperscriptBox[
      SubscriptBox["q", "0"], "6"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["q", "0"], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"+", "1"}]}], "}"}], ",", 
   RowBox[{"AxesLabel", "->", 
    RowBox[{"{", 
     RowBox[{"Style", "[", 
      RowBox[{
       SubscriptBox["q", "0"], ",", "18"}], "]"}], "}"}]}], ",", 
   RowBox[{"PlotLabels", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["q", "0"], "2"], ",", "18"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.6", ",", "0.5"}], "}"}]}], "]"}], ",", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["q", "0"], "6"], ",", "18"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.9", ",", "0.2"}], "}"}]}], "]"}]}], "}"}]}], ",", 
   RowBox[{"TicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", "16", "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.841891456633502*^9, 3.841891613353544*^9}, {
   3.841891665328064*^9, 3.8418916905900793`*^9}, 3.8418917395076942`*^9, {
   3.8418917840813513`*^9, 3.841891979812192*^9}, {3.841892009995502*^9, 
   3.841892086978285*^9}, {3.841892275219775*^9, 3.84189236858857*^9}, {
   3.841892514398266*^9, 3.84189254949104*^9}, {3.8419821121738787`*^9, 
   3.8419822675368147`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJw1mHk0FH7Yxa3Z16ifkmyJIVsolXkoScqaRGQrFCXZd5oQypJ9K3uWsk1k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       "]]},
     Annotation[#, "Charting`Private`Tag$5299#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJw1W3c012/0N7JnUgiFCgmJJOPzviWViCQJ2RVlZWbvEtkjJGTvvfdj7733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       "]]},
     Annotation[#, "Charting`Private`Tag$5299#2"]& ]}, {{}, {{{}, InsetBox[
       StyleBox[
        SubsuperscriptBox["q", "0", "2"],
        StripOnInput->False,
        FontSize->18], {0.6000000000000001, 0.5}, 
       ImageScaled[{0.5, 0.5}]]}, {{}, InsetBox[
       StyleBox[
        SubsuperscriptBox["q", "0", "6"],
        StripOnInput->False,
        FontSize->18], {0.9000000000000004, 0.20000000000000004}, 
       ImageScaled[{0.5, 0.5}]]}}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox[
      SubscriptBox["q", "0"], 18, StripOnInput -> False], TraditionalForm], 
    None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-1, 1}, {0., 0.9999999183673486}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic},
  TicksStyle->Directive[16]]], "Output",
 CellChangeTimes->{
  3.841892292624542*^9, {3.841892330545971*^9, 3.841892369277861*^9}, 
   3.841892551580791*^9, 3.841982085512295*^9, 3.841982135523522*^9, {
   3.841982168676548*^9, 3.841982268952026*^9}}]
}, Open  ]]
},
WindowSize->{808, 911},
WindowMargins->{{489, Automatic}, {25, Automatic}},
FrontEndVersion->"11.0 for Linux x86 (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1619, 45, 101, "Input"],
Cell[2202, 69, 27593, 475, 260, "Output"]
}, Open  ]]
}
]
*)



==> figures/rot.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    757010,      13677]
NotebookOptionsPosition[    756309,      13650]
NotebookOutlinePosition[    756646,      13665]
CellTagsIndexPosition[    756603,      13662]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"hd", "=", "3.01"}], ";", 
   RowBox[{"r0", "=", "2"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"half", " ", "distance"}], ",", " ", "coreradius"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]", "=", 
   RowBox[{"0", 
    RowBox[{"\[Pi]", "/", "4."}]}]}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"rotation", " ", "angle", " ", "in", " ", "radiant"}], " ", "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{"hh", "=", "10.01"}], ";", 
  RowBox[{"xmin", "=", 
   RowBox[{"-", "hh"}]}], ";", 
  RowBox[{"xmax", "=", "hh"}], ";", 
  RowBox[{"ymin", "=", 
   RowBox[{"-", "hh"}]}], ";", 
  RowBox[{"ymax", "=", "hh"}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"size", " ", "of", " ", "picture"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"lx", "=", 
   RowBox[{"Round", "[", 
    RowBox[{"xmax", "-", "xmin", "+", "1"}], "]"}]}], ";", 
  RowBox[{"ly", "=", 
   RowBox[{"Round", "[", 
    RowBox[{"ymax", "-", "ymin", "+", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"achse", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Sin", "[", "\[Omega]", "]"}], ",", 
     RowBox[{"Cos", "[", "\[Omega]", "]"}]}], "}"}]}], ";", 
  RowBox[{"senkr", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Cos", "[", "\[Omega]", "]"}], ",", 
     RowBox[{"-", 
      RowBox[{"Sin", "[", "\[Omega]", "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hdv", "=", 
   RowBox[{"achse", "*", "hd"}]}], ";", 
  RowBox[{"v1", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", ",", "y"}], "}"}], "-", "hdv"}]}], ";", 
  RowBox[{"v2", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", ",", "y"}], "}"}], "+", "hdv"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d1", "=", 
   RowBox[{"Norm", "[", "v1", "]"}]}], ";", 
  RowBox[{"d2", "=", 
   RowBox[{"Norm", "[", "v2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rinv", "=", 
   RowBox[{"Abs", "[", 
    RowBox[{
     RowBox[{"1", "/", "d1"}], "+", 
     RowBox[{"1", "/", "d2"}]}], "]"}]}], ";", 
  RowBox[{"\[Alpha]", "=", 
   RowBox[{"ArcTan", "[", 
    FractionBox["1.", 
     RowBox[{"r0", "*", "rinv"}]], "]"}]}], ";", 
  RowBox[{"ny", "=", 
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"v1", ".", "achse"}], "/", "d1"}], "-", 
    RowBox[{
     RowBox[{"v2", ".", "achse"}], "/", "d2"}]}]}], ";", 
  RowBox[{"nx", "=", 
   RowBox[{
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox["ny", "2"]}]], "*", 
    RowBox[{"Sign", "[", 
     RowBox[{
      RowBox[{"x", "*", 
       RowBox[{"Cos", "[", "\[Omega]", "]"}]}], "-", 
      RowBox[{"y", "*", 
       RowBox[{"Sin", "[", "\[Omega]", "]"}]}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nv", "=", 
   RowBox[{"{", 
    RowBox[{"nx", ",", "ny"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pfeileP", "=", 
   RowBox[{"VectorPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sin", "[", "\[Alpha]", "]"}], "nv"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "xmin", ",", "xmax"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "ymin", ",", "ymax"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "False"}], ",", 
     RowBox[{"VectorPoints", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"lx", ",", "ly"}], "}"}]}], ",", 
     RowBox[{"VectorStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Thickness", "[", "0.003", "]"}], "}"}]}], ",", 
     RowBox[{"VectorScale", "\[Rule]", "0.048"}], ",", 
     RowBox[{"VectorColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{
          RowBox[{"2", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["#5", "2"]}], ")"}], "0.5"]}], ",", "0", ",", 
          "0"}], "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"RegionFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}], ",", 
        RowBox[{
         RowBox[{"1", "/", "d1"}], ">", 
         RowBox[{"1", "/", "d2"}]}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pfeileM", "=", 
   RowBox[{"VectorPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sin", "[", "\[Alpha]", "]"}], "nv"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "xmin", ",", "xmax"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "ymin", ",", "ymax"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "False"}], ",", 
     RowBox[{"VectorPoints", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"lx", ",", "ly"}], "}"}]}], ",", 
     RowBox[{"VectorStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Thickness", "[", "0.003", "]"}], "}"}]}], ",", 
     RowBox[{"VectorScale", "\[Rule]", "0.048"}], ",", 
     RowBox[{"VectorColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{
          RowBox[{"2", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["#5", "2"]}], ")"}], "0.5"]}], ",", "0", ",", 
          "0"}], "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"RegionFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}], ",", 
        RowBox[{
         RowBox[{"1", "/", "d1"}], "<", 
         RowBox[{"1", "/", "d2"}]}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Efeld", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ArcCos", "[", "ny", "]"}], "\[Equal]", 
      RowBox[{"{", 
       RowBox[{
       "0.2", ",", "0.6", ",", "1.0", ",", "1.4", ",", "1.8", ",", "2.2", ",",
         "2.8"}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "xmin", ",", "xmax"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "ymin", ",", "ymax"}], "}"}], ",", 
     RowBox[{"ContourStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.002", "]"}], ",", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"2", ",", "0", ",", "1"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "False"}]}], "]"}]}], ";", 
  RowBox[{"kreis1", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Circle", "[", 
     RowBox[{"hdv", ",", "r0"}], "]"}], "]"}]}], ";", 
  RowBox[{"kreis2", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Circle", "[", 
     RowBox[{
      RowBox[{"-", "hdv"}], ",", "r0"}], "]"}], "]"}]}], ";", 
  RowBox[{"Show", "[", 
   RowBox[{"pfeileP", ",", "pfeileM", ",", "Efeld"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.843813473423911*^9, 3.843813527394259*^9}, {
  3.8438137422451477`*^9, 3.8438138044368896`*^9}, {3.843814016376412*^9, 
  3.8438140189854527`*^9}, {3.843814055281494*^9, 3.843814110660245*^9}, {
  3.8438148269670467`*^9, 3.843814846084723*^9}, {3.843817990861575*^9, 
  3.843817993722975*^9}, {3.845114665802537*^9, 3.845114668047455*^9}, {
  3.8451147048620787`*^9, 3.845114738002529*^9}, {3.8451147685835657`*^9, 
  3.845114790255452*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.03087055449951201, 1.}}], 
       {RGBColor[0.476786364106961, 0, 0], 
        ArrowBox[{{-9.4123029135162, -0.27206179387454504`}, \
{-10.6076970864838, 0.28770241887453796`}}]}}, 
      {Arrowheads[{{0.030884091791894552`, 1.}}], 
       {RGBColor[0.47328987218235585`, 0, 0], 
        ArrowBox[{{-9.414289705601082, 
         0.7162419532571871}, {-10.605710294398918`, 1.2857580467428056`}}]}}, 
      {Arrowheads[{{0.030924141045493955`, 1.}}], 
       {RGBColor[0.46278181088702464`, 0, 0], 
        ArrowBox[{{-9.42029397161074, 
         1.7031085502781291`}, {-10.599706028389258`, 
         2.3008914497218633`}}]}}, 
      {Arrowheads[{{0.030988946261328275`, 1.}}], 
       {RGBColor[0.44522288112481545`, 0, 0], 
        ArrowBox[{{-9.43038981510273, 
         2.6821025133189846`}, {-10.589610184897268`, 
         3.323897486681008}}]}}, 
      {Arrowheads[{{0.03107545371011887, 1.}}], 
       {RGBColor[0.4205809790806358, 0, 0], 
        ArrowBox[{{-9.44454675799925, 
         3.6552310591432438`}, {-10.57545324200075, 4.352768940856748}}]}}, 
      {Arrowheads[{{0.03117937996934551, 1.}}], 
       {RGBColor[0.3888166954909951, 0, 0], 
        ArrowBox[{{-9.462503162196448, 
         4.624761252742509}, {-10.557496837803553`, 5.385238747257481}}]}}, 
      {Arrowheads[{{0.031295581089816844`, 1.}}], 
       {RGBColor[0.34975681323755076`, 0, 0], 
        ArrowBox[{{-9.48372060504998, 
         5.592862729919502}, {-10.536279394950018`, 6.419137270080489}}]}}, 
      {Arrowheads[{{0.031418659373752766`, 1.}}], 
       {RGBColor[0.3027481060742702, 0, 0], 
        ArrowBox[{{-9.507436501358011, 
         6.561342860706626}, {-10.51256349864199, 7.452657139293363}}]}}, 
      {Arrowheads[{{0.03154360414388756, 1.}}], 
       {RGBColor[0.24575238969938826`, 0, 0], 
        ArrowBox[{{-9.532779518279971, 
         7.53151643916673}, {-10.487220481720028`, 8.484483560833256}}]}}, 
      {Arrowheads[{{0.0316662674285434, 1.}}], 
       {RGBColor[0.1719934927270354, 0, 0], 
        ArrowBox[{{-9.558893803801617, 
         8.504200025839538}, {-10.461106196198381`, 9.513799974160449}}]}}, 
      {Arrowheads[{{0.03178358425319293, 1.}}], 
       {RGBColor[6.664001874625056*^-8, 0, 0], 
        ArrowBox[{{-9.585032176316268, 
         9.479788335064647}, {-10.434967823683731`, 10.540211664935338`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.03046274525791506, 1.}}], 
       {RGBColor[0.571587899865575, 0, 0], 
        ArrowBox[{{-8.402980759011657, -0.23068402848305736`}, \
{-9.615019240988342, 0.24632465348305024`}}]}}, 
      {Arrowheads[{{0.030480505124950957`, 1.}}], 
       {RGBColor[0.567813426025402, 0, 0], 
        ArrowBox[{{-8.405073436133991, 
         0.7562326724587252}, {-9.612926563866008, 1.2457673275412675`}}]}}, 
      {Arrowheads[{{0.030533212555204033`, 1.}}], 
       {RGBColor[0.5564475762738171, 0, 0], 
        ArrowBox[{{-8.411482982693462, 
         1.739166198416097}, {-9.606517017306539, 2.2648338015838956`}}]}}, 
      {Arrowheads[{{0.03061887691169047, 1.}}], 
       {RGBColor[0.5374183635809701, 0, 0], 
        ArrowBox[{{-8.422484405407259, 
         2.7123077342115023`}, {-9.59551559459274, 3.2936922657884904`}}]}}, 
      {Arrowheads[{{0.030733560819330083`, 1.}}], 
       {RGBColor[0.5107445974453237, 0, 0], 
        ArrowBox[{{-8.438220962624534, 
         3.6785314518331313`}, {-9.579779037375468, 4.329468548166861}}]}}, 
      {Arrowheads[{{0.030871210441230028`, 1.}}], 
       {RGBColor[0.4766175702837127, 0, 0], 
        ArrowBox[{{-8.458456637173034, 
         4.640999564765678}, {-9.559543362826968, 5.369000435234313}}]}}, 
      {Arrowheads[{{0.031024222673312837`, 1.}}], 
       {RGBColor[0.43535102408317017`, 0, 0], 
        ArrowBox[{{-8.482500684852672, 
         5.6026124644993756`}, {-9.535499315147327, 6.409387535500615}}]}}, 
      {Arrowheads[{{0.031184583615514693`, 1.}}], 
       {RGBColor[0.3871548097173671, 0, 0], 
        ArrowBox[{{-8.509320314218607, 
         6.565635264640396}, {-9.508679685781393, 7.4483647353595925`}}]}}, 
      {Arrowheads[{{0.031345059131712004`, 1.}}], 
       {RGBColor[0.33168282861888515`, 0, 0], 
        ArrowBox[{{-8.537751786968633, 
         7.531561005746058}, {-9.480248213031366, 8.48443899425393}}]}}, 
      {Arrowheads[{{0.031499988246458034`, 1.}}], 
       {RGBColor[0.2670607254671259, 0, 0], 
        ArrowBox[{{-8.566701022172554, 8.50117049897057}, {-9.451298977827449,
          9.516829501029415}}]}}, 
      {Arrowheads[{{0.031645540761096075`, 1.}}], 
       {RGBColor[0.18653856431270313`, 0, 0], 
        ArrowBox[{{-8.595270709902099, 
         9.474698110705932}, {-9.422729290097902, 10.545301889294054`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.02994241322465543, 1.}}], 
       {RGBColor[0.6720096580710436, 0, 0], 
        ArrowBox[{{-7.396610252656306, -0.18186476667884321`}, \
{-8.619389747343696, 0.1975053916788361}}]}}, 
      {Arrowheads[{{0.02996552409829058, 1.}}], 
       {RGBColor[0.6679041860044524, 0, 0], 
        ArrowBox[{{-7.398682410938787, 
         0.8031547539072943}, {-8.617317589061216, 1.1988452460926984`}}]}}, 
      {Arrowheads[{{0.030034669238228364`, 1.}}], 
       {RGBColor[0.6554481268768722, 0, 0], 
        ArrowBox[{{-7.405213505879738, 
         1.780741485367134}, {-8.610786494120264, 2.2232585146328585`}}]}}, 
      {Arrowheads[{{0.0301483889668538, 1.}}], 
       {RGBColor[0.634365237535689, 0, 0], 
        ArrowBox[{{-7.416896071762763, 2.746034700896781}, {-8.59910392823724,
          3.2599652991032113`}}]}}, 
      {Arrowheads[{{0.030302122252325446`, 1.}}], 
       {RGBColor[0.604561087076822, 0, 0], 
        ArrowBox[{{-7.434233202848664, 
         3.7032105833544673`}, {-8.581766797151339, 4.304789416645525}}]}}, 
      {Arrowheads[{{0.03048724193753916, 1.}}], 
       {RGBColor[0.5663745013054972, 0, 0], 
        ArrowBox[{{-7.457056805569778, 
         4.656736215094254}, {-8.558943194430226, 5.353263784905737}}]}}, 
      {Arrowheads[{{0.03069203125736308, 1.}}], 
       {RGBColor[0.5205732720462183, 0, 0], 
        ArrowBox[{{-7.484421273731845, 
         5.610503036292475}, {-8.531578726268156, 6.4014969637075145`}}]}}, 
      {Arrowheads[{{0.030904071565700485`, 1.}}], 
       {RGBColor[0.46807880669212565`, 0, 0], 
        ArrowBox[{{-7.514859811342985, 
         6.5673013494579955`}, {-8.501140188657017, 7.446698650541993}}]}}, 
      {Arrowheads[{{0.03111261409407058, 1.}}], 
       {RGBColor[0.4095183564762193, 0, 0], 
        ArrowBox[{{-7.546779597451378, 
         7.528720204763639}, {-8.469220402548622, 8.487279795236349}}]}}, 
      {Arrowheads[{{0.03130990644793952, 1.}}], 
       {RGBColor[0.3446242807140118, 0, 0], 
        ArrowBox[{{-7.578780170169574, 
         8.495353567929271}, {-8.437219829830429, 9.522646432070717}}]}}, 
      {Arrowheads[{{0.03149135639976221, 1.}}], 
       {RGBColor[0.27107598427353996`, 0, 0], 
        ArrowBox[{{-7.609809573690979, 
         9.467123353453339}, {-8.406190426309022, 10.552876646546647`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.029271557582259387`, 1.}}], 
       {RGBColor[0.7806541423675759, 0, 0], 
        ArrowBox[{{-6.395239911417647, -0.12397920649264398`}, \
{-7.618760088582356, 0.13961983149263685`}}]}}, 
      {Arrowheads[{{0.029300696165550234`, 1.}}], 
       {RGBColor[0.7762991673280408, 0, 0], 
        ArrowBox[{{-6.397020722886912, 
         0.858427654541857}, {-7.616979277113091, 1.1435723454581357`}}]}}, 
      {Arrowheads[{{0.029389605809622455`, 1.}}], 
       {RGBColor[0.7628298826454503, 0, 0], 
        ArrowBox[{{-6.40305497302575, 1.828688125019957}, {-7.610945026974253,
          2.1753118749800353`}}]}}, 
      {Arrowheads[{{0.02954003088811818, 1.}}], 
       {RGBColor[0.7393858109834347, 0, 0], 
        ArrowBox[{{-6.4148848121473065`, 
         2.7833688827263057`}, {-7.599115187852696, 
         3.2226311172736866`}}]}}, 
      {Arrowheads[{{0.029748261251017764`, 1.}}], 
       {RGBColor[0.7054373597181873, 0, 0], 
        ArrowBox[{{-6.43372177604709, 
         3.7286220538459736`}, {-7.580278223952913, 
         4.2793779461540185`}}]}}, 
      {Arrowheads[{{0.03000177170969086, 1.}}], 
       {RGBColor[0.6614072584293423, 0, 0], 
        ArrowBox[{{-6.459510588536718, 
         4.670845077747063}, {-7.554489411463285, 5.339154922252928}}]}}, 
      {Arrowheads[{{0.03028130532070784, 1.}}], 
       {RGBColor[0.6086913469943308, 0, 0], 
        ArrowBox[{{-6.490829223866477, 
         5.615264908085365}, {-7.523170776133526, 6.396735091914624}}]}}, 
      {Arrowheads[{{0.030566505969593153`, 1.}}], 
       {RGBColor[0.5491365592022545, 0, 0], 
        ArrowBox[{{-6.525487133134409, 
         6.565204441363248}, {-7.488512866865594, 7.448795558636741}}]}}, 
      {Arrowheads[{{0.03084092135364525, 1.}}], 
       {RGBColor[0.48434682918471056`, 0, 0], 
        ArrowBox[{{-6.5612676703677035`, 
         7.522137200654164}, {-7.452732329632299, 8.493862799345823}}]}}, 
      {Arrowheads[{{0.031094075968093358`, 1.}}], 
       {RGBColor[0.4150756602349758, 0, 0], 
        ArrowBox[{{-6.596405771789218, 
         8.486201109345531}, {-7.417594228210785, 9.531798890654454}}]}}, 
      {Arrowheads[{{0.03132101302296386, 1.}}], 
       {RGBColor[0.34059010480562, 0, 0], 
        ArrowBox[{{-6.629732300453808, 
         9.456782735814254}, {-7.384267699546195, 10.563217264185731`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.028400641120140013`, 1.}}], 
       {RGBColor[0.8994192320985799, 0, 0], 
        ArrowBox[{{-5.402109197838511, -0.05526908843732109}, \
{-6.609890802161492, 0.07090971343731399}}]}}, 
      {Arrowheads[{{0.02843415776348423, 1.}}], 
       {RGBColor[0.895202750992904, 0, 0], 
        ArrowBox[{{-5.4030600536906235`, 
         0.9235502945938386}, {-6.6089399463093805`, 1.078449705406154}}]}}, 
      {Arrowheads[{{0.028541820526381028`, 1.}}], 
       {RGBColor[0.8814876743261971, 0, 0], 
        ArrowBox[{{-5.407369438724434, 
         1.8837621420866448`}, {-6.60463056127557, 2.1202378579133474`}}]}}, 
      {Arrowheads[{{0.02873692410043657, 1.}}], 
       {RGBColor[0.8559362593290276, 0, 0], 
        ArrowBox[{{-5.418280228979789, 
         2.8240251209242273`}, {-6.593719771020215, 
         3.1819748790757654`}}]}}, 
      {Arrowheads[{{0.02902176653067706, 1.}}], 
       {RGBColor[0.8168652833397867, 0, 0], 
        ArrowBox[{{-5.438350433368917, 
         3.753520173296014}, {-6.5736495666310875`, 4.254479826703978}}]}}, 
      {Arrowheads[{{0.02937720184894206, 1.}}], 
       {RGBColor[0.7647257242015302, 0, 0], 
        ArrowBox[{{-5.467629860295443, 
         4.6815637262776155`}, {-6.544370139704561, 5.328436273722375}}]}}, 
      {Arrowheads[{{0.02976841281213914, 1.}}], 
       {RGBColor[0.7020517999844725, 0, 0], 
        ArrowBox[{{-5.503735032311683, 
         5.615156020494399}, {-6.508264967688321, 6.396843979505591}}]}}, 
      {Arrowheads[{{0.030159715311737615`, 1.}}], 
       {RGBColor[0.6322224426306677, 0, 0], 
        ArrowBox[{{-5.543253283247408, 
         6.557986970783867}, {-6.468746716752596, 7.456013029216122}}]}}, 
      {Arrowheads[{{0.030525411283153826`, 1.}}], 
       {RGBColor[0.5581456907340964, 0, 0], 
        ArrowBox[{{-5.583107023891594, 7.51095673276612}, {-6.42889297610841, 
         8.505043267233868}}]}}, 
      {Arrowheads[{{0.030852156527942792`, 1.}}], 
       {RGBColor[0.48149516700250367`, 0, 0], 
        ArrowBox[{{-5.621175973992842, 
         8.473306764253723}, {-6.390824026007162, 9.544693235746264}}]}}, 
      {Arrowheads[{{0.031136122610891315`, 1.}}], 
       {RGBColor[0.4023557753501557, 0, 0], 
        ArrowBox[{{-5.6562999572473, 9.443597214952181}, {-6.355700042752705, 
         10.576402785047804`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.02727086400467482, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-4.422251897248432, 
         0.025750361624907316`}, {-5.587748102751573, \
-0.010109736624914423`}}]}}, 
      {Arrowheads[{{0.027299123479165577`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-4.42137329079706, 
         0.9997566493018633}, {-5.588626709202945, 1.0022433506981294`}}]}}, 
      {Arrowheads[{{0.02740797651782916, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-4.4216929537459695`, 
         1.946354787000774}, {-5.588307046254036, 2.057645212999218}}]}}, 
      {Arrowheads[{{0.027647246327148916`, 1.}}], 
       {RGBColor[0.9882726531255425, 0, 0], 
        ArrowBox[{{-4.4297775693659895`, 
         2.8670457657622643`}, {-5.580222430634016, 
         3.1389542342377283`}}]}}, 
      {Arrowheads[{{0.028041379320554238`, 1.}}], 
       {RGBColor[0.9431341306607839, 0, 0], 
        ArrowBox[{{-4.450668204594784, 
         3.7757181966161126`}, {-5.559331795405221, 4.23228180338388}}]}}, 
      {Arrowheads[{{0.0285570488837912, 1.}}], 
       {RGBColor[0.8795262377026545, 0, 0], 
        ArrowBox[{{-4.48428262494676, 4.68626879584528}, {-5.525717375053245, 
         5.3237312041547105`}}]}}, 
      {Arrowheads[{{0.029122828149447166`, 1.}}], 
       {RGBColor[0.8024490207816053, 0, 0], 
        ArrowBox[{{-4.526231839514736, 
         5.607963565905331}, {-5.483768160485269, 6.4040364340946585`}}]}}, 
      {Arrowheads[{{0.02967186176311572, 1.}}], 
       {RGBColor[0.7181074089676087, 0, 0], 
        ArrowBox[{{-4.571097417038779, 
         6.544253227310754}, {-5.4389025829612265`, 7.469746772689234}}]}}, 
      {Arrowheads[{{0.03016460918475603, 1.}}], 
       {RGBColor[0.6312940854699834, 0, 0], 
        ArrowBox[{{-4.614774797966504, 7.49457381294851}, {-5.395225202033502,
          8.521426187051476}}]}}, 
      {Arrowheads[{{0.030587175746055476`, 1.}}], 
       {RGBColor[0.5445441418931258, 0, 0], 
        ArrowBox[{{-4.6549914853242536`, 
         8.456632606544819}, {-5.355008514675752, 9.561367393455168}}]}}, 
      {Arrowheads[{{0.03094101457551846, 1.}}], 
       {RGBColor[0.4582782445772662, 0, 0], 
        ArrowBox[{{-4.690869797671711, 9.42785857914683}, {-5.319130202328294,
          10.592141420853153`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.025829106072034064`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-3.4631586615088574`, 
         0.11924772923902083`}, {-4.544841338491149, \
-0.10360710423902793`}}]}}, 
      {Arrowheads[{{0.025818835342116927`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-3.4587932611060688`, 
         1.0872124153932794`}, {-4.549206738893938, 0.9147875846067133}}]}}, 
      {Arrowheads[{{0.025859011646685484`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-3.45133884168714, 
         2.0160561659500646`}, {-4.556661158312867, 
         1.9879438340499278`}}]}}, 
      {Arrowheads[{{0.026109069158224592`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-3.4535494784291565`, 
         2.910395050809148}, {-4.55445052157085, 3.0956049491908444`}}]}}, 
      {Arrowheads[{{0.026666265610815712`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-3.4749264205226957`, 
         3.791648725952552}, {-4.5330735794773105`, 4.21635127404744}}]}}, 
      {Arrowheads[{{0.027456125684141505`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-3.514304837478133, 
         4.681349648764628}, {-4.493695162521873, 5.328650351235362}}]}}, 
      {Arrowheads[{{0.028309898555713794`, 1.}}], 
       {RGBColor[0.9107122267790296, 0, 0], 
        ArrowBox[{{-3.5631582231130006`, 
         5.591306337070765}, {-4.444841776887006, 6.420693662929224}}]}}, 
      {Arrowheads[{{0.029097407290311326`, 1.}}], 
       {RGBColor[0.8061042886798473, 0, 0], 
        ArrowBox[{{-3.61311310605743, 
         6.523075485982863}, {-4.3948868939425765`, 7.490924514017125}}]}}, 
      {Arrowheads[{{0.02976483024327695, 1.}}], 
       {RGBColor[0.7026550495929613, 0, 0], 
        ArrowBox[{{-3.6593002757115163`, 
         7.473103999698001}, {-4.3486997242884895`, 8.542896000301987}}]}}, 
      {Arrowheads[{{0.03030825855185359, 1.}}], 
       {RGBColor[0.6033376496176052, 0, 0], 
        ArrowBox[{{-3.6998807762598793`, 
         8.436842591224886}, {-4.3081192237401265`, 9.5811574087751}}]}}, 
      {Arrowheads[{{0.030744062721984045`, 1.}}], 
       {RGBColor[0.5082268902921809, 0, 0], 
        ArrowBox[{{-3.7346924239800683`, 
         9.410427645271644}, {-4.2733075760199375`, 10.609572354728341`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.024074581242107207`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-2.5349254360295377`, 
         0.22185897947106337`}, {-3.4710745639704683`, \
-0.20621835447107048`}}]}}, 
      {Arrowheads[{{0.02393157796976231, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-2.5249919072454774`, 
         1.1834194764930763`}, {-3.481008092754529, 0.8185805235069163}}]}}, 
      {Arrowheads[{{0.02368203012070099, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-2.50460738241452, 2.091121551445263}, {-3.501392617585486,
          1.9128784485547294`}}]}}, 
      {Arrowheads[{{0.02380207105669313, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-2.496843700253564, 
         2.950569847822927}, {-3.5091562997464427`, 
         3.0554301521770646`}}]}}, 
      {Arrowheads[{{0.0246371776381029, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-2.5191021025708826`, 
         3.7959736120792353`}, {-3.486897897429124, 4.212026387920757}}]}}, 
      {Arrowheads[{{0.025956677086416243`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-2.566259728106708, 
         4.662650946754389}, {-3.439740271893298, 5.347349053245602}}]}}, 
      {Arrowheads[{{0.027308271713304567`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-2.6218758586211273`, 
         5.56373944239861}, {-3.3841241413788787`, 6.4482605576013805`}}]}}, 
      {Arrowheads[{{0.0284519403657889, 1.}}], 
       {RGBColor[0.8929555319902707, 0, 0], 
        ArrowBox[{{-2.6744837322983956`, 
         6.495067921091485}, {-3.3315162677016112`, 7.518932078908504}}]}}, 
      {Arrowheads[{{0.029348104613276433`, 1.}}], 
       {RGBColor[0.7691515242853549, 0, 0], 
        ArrowBox[{{-2.7198349746353214`, 
         7.4480982252873}, {-3.286165025364685, 8.567901774712686}}]}}, 
      {Arrowheads[{{0.03003394724169271, 1.}}], 
       {RGBColor[0.6555795629645811, 0, 0], 
        ArrowBox[{{-2.757533616176428, 
         8.415676041491267}, {-3.2484663838235783`, 9.602323958508718}}]}}, 
      {Arrowheads[{{0.030558777759504233`, 1.}}], 
       {RGBColor[0.5508429870822062, 0, 0], 
        ArrowBox[{{-2.7885373139564664`, 
         9.392887528952627}, {-3.21746268604354, 10.62711247104736}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.022162457897335047`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-1.6482601414682718`, 
         0.3230427890881744}, {-2.355739858531735, -0.3074021640881815}}]}}, 
      {Arrowheads[{{0.021675074679674642`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-1.632361212352042, 
         1.280461678571116}, {-2.3716387876479645`, 0.7215383214288767}}]}}, 
      {Arrowheads[{{0.020519548545307572`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-1.5959262161497887`, 
         2.1679843060023347`}, {-2.408073783850218, 
         1.8360156939976577`}}]}}, 
      {Arrowheads[{{0.020011935976846633`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-1.5746519699530026`, 
         2.9825880561758336`}, {-2.429348030047004, 3.023411943824159}}]}}, 
      {Arrowheads[{{0.021486540308552807`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-1.5998022372449483`, 
         3.782078152218029}, {-2.4041977627550586`, 4.225921847781963}}]}}, 
      {Arrowheads[{{0.023967132639968552`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-1.6549381815412352`, 
         4.628044985538609}, {-2.3490618184587717`, 5.381955014461382}}]}}, 
      {Arrowheads[{{0.026169222978628993`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-1.712053866990671, 5.527523215621}, {-2.2919461330093354`,
          6.484476784378989}}]}}, 
      {Arrowheads[{{0.027799958693174042`, 1.}}], 
       {RGBColor[0.9711078429885716, 0, 0], 
        ArrowBox[{{-1.7602103860436218`, 
         6.464070594312091}, {-2.243789613956385, 7.549929405687898}}]}}, 
      {Arrowheads[{{0.028961384845259973`, 1.}}], 
       {RGBColor[0.8253349118047137, 0, 0], 
        ArrowBox[{{-1.7984321949957216`, 
         7.423255530499966}, {-2.2055678050042853`, 8.592744469500023}}]}}, 
      {Arrowheads[{{0.029794186892787112`, 1.}}], 
       {RGBColor[0.6976943033963519, 0, 0], 
        ArrowBox[{{-1.8284421514831946`, 
         8.396130963936113}, {-2.1755578485168123`, 9.621869036063874}}]}}, 
      {Arrowheads[{{0.030403609727907906`, 1.}}], 
       {RGBColor[0.5839645144557162, 0, 0], 
        ArrowBox[{{-1.8521616702326529`, 
         9.377507324668532}, {-2.151838329767354, 10.642492675331452`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.020538069048625863`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-0.8076328603919078, 
         0.40203270498243926`}, {-1.194367139608099, \
-0.38639207998244635`}}]}}, 
      {Arrowheads[{{0.019442809929984203`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-0.7926389809479779, 
         1.3606741255839223`}, {-1.209361019052029, 0.6413258744160704}}]}}, 
      {Arrowheads[{{0.016057856386021578`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-0.75258088633807, 
         2.2389461738601275`}, {-1.2494191136619368`, 
         1.765053826139865}}]}}, 
      {Arrowheads[{{0.013054903012031313`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-0.72190523989178, 
         3.0011628966753436`}, {-1.2800947601082269`, 
         3.0048371033246486`}}]}}, 
      {Arrowheads[{{0.016758645641212114`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-0.7503880978972806, 
         3.747952200476903}, {-1.2516119021027263`, 4.26004779952309}}]}}, 
      {Arrowheads[{{0.021757483336185896`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-0.7996990111598443, 
         4.585660639790294}, {-1.2023009888401626`, 
         5.4243393602096965`}}]}}, 
      {Arrowheads[{{0.02513988124203064, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-0.8408394737582863, 
         5.492952376292512}, {-1.1611605262417206`, 6.519047623707478}}]}}, 
      {Arrowheads[{{0.027281412605013832`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-0.8713950888422763, 
         6.438332767615707}, {-1.1306049111577305`, 7.575667232384282}}]}}, 
      {Arrowheads[{{0.028677418168432393`, 1.}}], 
       {RGBColor[0.863828092711279, 0, 0], 
        ArrowBox[{{-0.8939190571417601, 
         7.404329013828224}, {-1.1080809428582468`, 8.611670986171763}}]}}, 
      {Arrowheads[{{0.02962699908994174, 1.}}], 
       {RGBColor[0.7254293398492351, 0, 0], 
        ArrowBox[{{-0.9108213871203551, 
         8.382056684338522}, {-1.091178612879652, 9.635943315661464}}]}}, 
      {Arrowheads[{{0.03029910482165192, 1.}}], 
       {RGBColor[0.6051616953989919, 0, 0], 
        ArrowBox[{{-0.923796080965296, 
         9.366852592905955}, {-1.0782039190347108`, 10.653147407094028`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.01987444826166671, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-3.552713678800501*^-15, 
         0.43271619484954743`}, {-3.552713678800501*^-15, \
-0.4170755698495545}}]}}, 
      {Arrowheads[{{0.018384507202123763`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-3.552713678800501*^-15, 
         1.3940424284670376`}, {-3.552713678800501*^-15, 
         0.607957571532955}}]}}, 
      {Arrowheads[{{0.012789340312427788`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-3.552713678800501*^-15, 
         2.275423340621678}, {-3.552713678800501*^-15, 
         1.7285766593783145`}}]}}, 
      {Arrowheads[{{0.000115552697511793, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{3.680829717906836*^-11, 
         3.005470401428037}, {-3.681540260642596*^-11, 
         3.0005295985719553`}}]}}, 
      {Arrowheads[{{0.01319279720699998, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-3.552713678800501*^-15, 
         3.721951153354084}, {-3.552713678800501*^-15, 4.286048846645908}}]}}, 
      {Arrowheads[{{0.020627960451033427`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-3.552713678800501*^-15, 
         4.56399477854594}, {-3.552713678800501*^-15, 5.44600522145405}}]}}, 
      {Arrowheads[{{0.024698557493722156`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-3.552713678800501*^-15, 
         5.477969473522571}, {-3.552713678800501*^-15, 
         6.5340305264774186`}}]}}, 
      {Arrowheads[{{0.027078183980778343`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-3.552713678800501*^-15, 
         6.4280954325143345`}, {-3.552713678800501*^-15, 
         7.585904567485654}}]}}, 
      {Arrowheads[{{0.028571605283228666`, 1.}}], 
       {RGBColor[0.8776462674587764, 0, 0], 
        ArrowBox[{{-3.552713678800501*^-15, 
         7.3971675745094325`}, {-3.552713678800501*^-15, 
         8.618832425490554}}]}}, 
      {Arrowheads[{{0.02956657994774135, 1.}}], 
       {RGBColor[0.7351577227119113, 0, 0], 
        ArrowBox[{{-3.552713678800501*^-15, 
         8.37689600850531}, {-3.552713678800501*^-15, 
         9.641103991494678}}]}}, 
      {Arrowheads[{{0.030262076834384186`, 1.}}], 
       {RGBColor[0.6124791933565477, 0, 0], 
        ArrowBox[{{-3.552713678800501*^-15, 
         9.363026978712345}, {-3.552713678800501*^-15, 
         10.656973021287643`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.020538069048625856`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{0.8076328603919021, 0.40203270498243976`}, {
         1.1943671396080906`, -0.38639207998244685`}}]}}, 
      {Arrowheads[{{0.019442809929984196`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{0.792638980947972, 1.3606741255839228`}, {
         1.2093610190520208`, 0.6413258744160699}}]}}, 
      {Arrowheads[{{0.016057856386021557`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{0.7525808863380643, 2.2389461738601284`}, {
         1.2494191136619284`, 1.7650538261398643`}}]}}, 
      {Arrowheads[{{0.013054903012031242`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{0.7219052398917745, 3.0011628966753436`}, {
         1.2800947601082182`, 3.0048371033246486`}}]}}, 
      {Arrowheads[{{0.01675864564121208, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{0.7503880978972749, 3.7479522004769024`}, {
         1.2516119021027179`, 4.26004779952309}}]}}, 
      {Arrowheads[{{0.02175748333618589, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{0.7996990111598385, 4.585660639790294}, {
         1.2023009888401541`, 5.424339360209697}}]}}, 
      {Arrowheads[{{0.02513988124203064, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{0.8408394737582807, 5.492952376292512}, {1.161160526241712,
          6.519047623707479}}]}}, 
      {Arrowheads[{{0.027281412605013825`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{0.8713950888422698, 6.438332767615707}, {1.130604911157723,
          7.575667232384282}}]}}, 
      {Arrowheads[{{0.02867741816843239, 1.}}], 
       {RGBColor[0.863828092711279, 0, 0], 
        ArrowBox[{{0.8939190571417538, 7.404329013828224}, {
         1.1080809428582388`, 8.611670986171763}}]}}, 
      {Arrowheads[{{0.029626999089941732`, 1.}}], 
       {RGBColor[0.7254293398492366, 0, 0], 
        ArrowBox[{{0.9108213871203485, 8.382056684338522}, {
         1.0911786128796441`, 9.635943315661464}}]}}, 
      {Arrowheads[{{0.03029910482165191, 1.}}], 
       {RGBColor[0.6051616953989919, 0, 0], 
        ArrowBox[{{0.9237960809652901, 9.366852592905955}, {
         1.0782039190347026`, 10.653147407094028`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.02216245789733505, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{1.6482601414682654`, 0.323042789088175}, {
         2.3557398585317273`, -0.3074021640881821}}]}}, 
      {Arrowheads[{{0.021675074679674625`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{1.6323612123520357`, 1.2804616785711167`}, {
         2.3716387876479565`, 0.721538321428876}}]}}, 
      {Arrowheads[{{0.02051954854530754, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{1.5959262161497825`, 2.167984306002335}, {2.40807378385021,
          1.8360156939976573`}}]}}, 
      {Arrowheads[{{0.020011935976846605`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{1.5746519699529962`, 2.9825880561758336`}, {
         2.4293480300469965`, 3.0234119438241587`}}]}}, 
      {Arrowheads[{{0.02148654030855275, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{1.599802237244942, 3.782078152218029}, {2.40419776275505, 
         4.2259218477819624`}}]}}, 
      {Arrowheads[{{0.02396713263996853, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{1.6549381815412287`, 4.628044985538609}, {
         2.3490618184587637`, 5.381955014461382}}]}}, 
      {Arrowheads[{{0.026169222978628996`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{1.7120538669906646`, 5.527523215621}, {2.291946133009328, 
         6.48447678437899}}]}}, 
      {Arrowheads[{{0.027799958693174066`, 1.}}], 
       {RGBColor[0.9711078429885716, 0, 0], 
        ArrowBox[{{1.7602103860436153`, 6.46407059431209}, {2.243789613956377,
          7.549929405687899}}]}}, 
      {Arrowheads[{{0.028961384845259914`, 1.}}], 
       {RGBColor[0.8253349118047137, 0, 0], 
        ArrowBox[{{1.7984321949957154`, 7.423255530499966}, {
         2.205567805004277, 8.59274446950002}}]}}, 
      {Arrowheads[{{0.029794186892787147`, 1.}}], 
       {RGBColor[0.6976943033963512, 0, 0], 
        ArrowBox[{{1.8284421514831881`, 8.396130963936113}, {
         2.1755578485168043`, 9.621869036063876}}]}}, 
      {Arrowheads[{{0.0304036097279079, 1.}}], 
       {RGBColor[0.5839645144557158, 0, 0], 
        ArrowBox[{{1.8521616702326464`, 9.377507324668532}, {
         2.151838329767346, 10.642492675331452`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.024074581242107207`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{2.5349254360295315`, 0.22185897947106417`}, {
         3.471074563970461, -0.20621835447107129`}}]}}, 
      {Arrowheads[{{0.023931577969762318`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{2.5249919072454707`, 1.1834194764930772`}, {
         3.481008092754522, 0.8185805235069156}}]}}, 
      {Arrowheads[{{0.023682030120700977`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{2.504607382414514, 2.0911215514452635`}, {
         3.501392617585479, 1.912878448554729}}]}}, 
      {Arrowheads[{{0.023802071056693106`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{2.4968437002535575`, 2.9505698478229276`}, {
         3.509156299746435, 3.0554301521770646`}}]}}, 
      {Arrowheads[{{0.02463717763810287, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{2.519102102570876, 3.7959736120792353`}, {
         3.486897897429116, 4.212026387920757}}]}}, 
      {Arrowheads[{{0.025956677086416226`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{2.5662597281067017`, 4.662650946754389}, {
         3.439740271893291, 5.347349053245602}}]}}, 
      {Arrowheads[{{0.027308271713304567`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{2.6218758586211206`, 5.563739442398609}, {
         3.384124141378871, 6.4482605576013805`}}]}}, 
      {Arrowheads[{{0.028451940365788915`, 1.}}], 
       {RGBColor[0.8929555319902707, 0, 0], 
        ArrowBox[{{2.674483732298389, 6.495067921091484}, {3.331516267701603, 
         7.518932078908505}}]}}, 
      {Arrowheads[{{0.029348104613276454`, 1.}}], 
       {RGBColor[0.7691515242853544, 0, 0], 
        ArrowBox[{{2.7198349746353148`, 7.4480982252873}, {3.286165025364677, 
         8.567901774712688}}]}}, 
      {Arrowheads[{{0.030033947241692737`, 1.}}], 
       {RGBColor[0.6555795629645804, 0, 0], 
        ArrowBox[{{2.757533616176422, 8.415676041491267}, {3.248466383823571, 
         9.60232395850872}}]}}, 
      {Arrowheads[{{0.030558777759504222`, 1.}}], 
       {RGBColor[0.5508429870822066, 0, 0], 
        ArrowBox[{{2.7885373139564598`, 9.392887528952627}, {
         3.217462686043532, 10.62711247104736}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.025829106072034074`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{3.4631586615088503`, 0.11924772923902151`}, {
         4.544841338491142, -0.10360710423902861`}}]}}, 
      {Arrowheads[{{0.0258188353421169, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{3.458793261106062, 1.08721241539328}, {4.54920673889393, 
         0.9147875846067126}}]}}, 
      {Arrowheads[{{0.025859011646685453`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{3.451338841687133, 2.016056165950065}, {4.556661158312859, 
         1.9879438340499274`}}]}}, 
      {Arrowheads[{{0.026109069158224592`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{3.4535494784291494`, 2.9103950508091483`}, {
         4.554450521570843, 3.095604949190844}}]}}, 
      {Arrowheads[{{0.02666626561081567, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{3.474926420522689, 3.7916487259525526`}, {
         4.5330735794773025`, 4.216351274047439}}]}}, 
      {Arrowheads[{{0.027456125684141464`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{3.5143048374781265`, 4.681349648764629}, {
         4.493695162521865, 5.328650351235362}}]}}, 
      {Arrowheads[{{0.02830989855571381, 1.}}], 
       {RGBColor[0.9107122267790296, 0, 0], 
        ArrowBox[{{3.5631582231129935`, 5.591306337070765}, {
         4.4448417768869986`, 6.420693662929225}}]}}, 
      {Arrowheads[{{0.02909740729031132, 1.}}], 
       {RGBColor[0.8061042886798467, 0, 0], 
        ArrowBox[{{3.6131131060574235`, 6.523075485982863}, {
         4.3948868939425685`, 7.4909245140171254`}}]}}, 
      {Arrowheads[{{0.02976483024327696, 1.}}], 
       {RGBColor[0.7026550495929619, 0, 0], 
        ArrowBox[{{3.659300275711509, 7.473103999698001}, {4.348699724288483, 
         8.542896000301987}}]}}, 
      {Arrowheads[{{0.03030825855185359, 1.}}], 
       {RGBColor[0.6033376496176059, 0, 0], 
        ArrowBox[{{3.699880776259872, 8.436842591224886}, {4.308119223740119, 
         9.5811574087751}}]}}, 
      {Arrowheads[{{0.030744062721984055`, 1.}}], 
       {RGBColor[0.5082268902921818, 0, 0], 
        ArrowBox[{{3.734692423980061, 9.410427645271644}, {4.273307576019931, 
         10.609572354728341`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.02727086400467482, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{4.422251897248425, 0.025750361624907896`}, {
         5.587748102751566, -0.010109736624915003`}}]}}, 
      {Arrowheads[{{0.027299123479165577`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{4.421373290797053, 0.9997566493018637}, {5.588626709202938,
          1.002243350698129}}]}}, 
      {Arrowheads[{{0.02740797651782916, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{4.421692953745962, 1.9463547870007742`}, {
         5.5883070462540285`, 2.057645212999218}}]}}, 
      {Arrowheads[{{0.027647246327148912`, 1.}}], 
       {RGBColor[0.9882726531255429, 0, 0], 
        ArrowBox[{{4.429777569365982, 2.8670457657622643`}, {
         5.5802224306340085`, 3.1389542342377275`}}]}}, 
      {Arrowheads[{{0.028041379320554217`, 1.}}], 
       {RGBColor[0.9431341306607851, 0, 0], 
        ArrowBox[{{4.450668204594778, 3.7757181966161126`}, {
         5.559331795405214, 4.23228180338388}}]}}, 
      {Arrowheads[{{0.028557048883791188`, 1.}}], 
       {RGBColor[0.8795262377026545, 0, 0], 
        ArrowBox[{{4.484282624946753, 4.68626879584528}, {5.525717375053238, 
         5.32373120415471}}]}}, 
      {Arrowheads[{{0.029122828149447166`, 1.}}], 
       {RGBColor[0.8024490207816053, 0, 0], 
        ArrowBox[{{4.526231839514729, 5.607963565905331}, {5.483768160485261, 
         6.404036434094659}}]}}, 
      {Arrowheads[{{0.029671861763115724`, 1.}}], 
       {RGBColor[0.7181074089676103, 0, 0], 
        ArrowBox[{{4.571097417038772, 6.544253227310754}, {5.438902582961219, 
         7.469746772689235}}]}}, 
      {Arrowheads[{{0.030164609184756018`, 1.}}], 
       {RGBColor[0.6312940854699842, 0, 0], 
        ArrowBox[{{4.614774797966497, 7.49457381294851}, {5.395225202033494, 
         8.521426187051476}}]}}, 
      {Arrowheads[{{0.030587175746055465`, 1.}}], 
       {RGBColor[0.5445441418931266, 0, 0], 
        ArrowBox[{{4.6549914853242464`, 8.456632606544819}, {
         5.355008514675744, 9.561367393455168}}]}}, 
      {Arrowheads[{{0.03094101457551846, 1.}}], 
       {RGBColor[0.4582782445772672, 0, 0], 
        ArrowBox[{{4.690869797671704, 9.42785857914683}, {5.319130202328287, 
         10.592141420853153`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.028400641120140034`, 1.}}], 
       {RGBColor[0.8994192320985817, 0, 0], 
        ArrowBox[{{5.402109197838504, -0.05526908843732055}, {
         6.609890802161486, 0.07090971343731345}}]}}, 
      {Arrowheads[{{0.02843415776348423, 1.}}], 
       {RGBColor[0.8952027509929046, 0, 0], 
        ArrowBox[{{5.403060053690616, 0.9235502945938391}, {6.608939946309373,
          1.0784497054061537`}}]}}, 
      {Arrowheads[{{0.02854182052638102, 1.}}], 
       {RGBColor[0.8814876743261976, 0, 0], 
        ArrowBox[{{5.407369438724427, 1.8837621420866453`}, {
         6.604630561275563, 2.120237857913347}}]}}, 
      {Arrowheads[{{0.02873692410043654, 1.}}], 
       {RGBColor[0.8559362593290294, 0, 0], 
        ArrowBox[{{5.418280228979783, 2.8240251209242273`}, {
         6.593719771020208, 3.1819748790757645`}}]}}, 
      {Arrowheads[{{0.02902176653067702, 1.}}], 
       {RGBColor[0.8168652833397867, 0, 0], 
        ArrowBox[{{5.43835043336891, 3.7535201732960144`}, {
         6.5736495666310795`, 4.254479826703977}}]}}, 
      {Arrowheads[{{0.02937720184894206, 1.}}], 
       {RGBColor[0.7647257242015307, 0, 0], 
        ArrowBox[{{5.467629860295436, 4.6815637262776155`}, {
         6.5443701397045535`, 5.328436273722375}}]}}, 
      {Arrowheads[{{0.02976841281213914, 1.}}], 
       {RGBColor[0.7020517999844741, 0, 0], 
        ArrowBox[{{5.503735032311676, 5.615156020494399}, {6.508264967688314, 
         6.396843979505591}}]}}, 
      {Arrowheads[{{0.030159715311737615`, 1.}}], 
       {RGBColor[0.6322224426306684, 0, 0], 
        ArrowBox[{{5.543253283247401, 6.557986970783867}, {6.468746716752589, 
         7.456013029216122}}]}}, 
      {Arrowheads[{{0.030525411283153808`, 1.}}], 
       {RGBColor[0.5581456907340971, 0, 0], 
        ArrowBox[{{5.5831070238915865`, 7.51095673276612}, {6.428892976108402,
          8.505043267233868}}]}}, 
      {Arrowheads[{{0.030852156527942792`, 1.}}], 
       {RGBColor[0.48149516700250455`, 0, 0], 
        ArrowBox[{{5.621175973992835, 8.473306764253723}, {6.390824026007155, 
         9.544693235746264}}]}}, 
      {Arrowheads[{{0.031136122610891284`, 1.}}], 
       {RGBColor[0.4023557753501579, 0, 0], 
        ArrowBox[{{5.656299957247293, 9.443597214952181}, {6.355700042752698, 
         10.576402785047803`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.029271557582259376`, 1.}}], 
       {RGBColor[0.7806541423675765, 0, 0], 
        ArrowBox[{{6.39523991141764, -0.12397920649264339`}, {
         7.6187600885823485`, 0.13961983149263626`}}]}}, 
      {Arrowheads[{{0.029300696165550227`, 1.}}], 
       {RGBColor[0.7762991673280432, 0, 0], 
        ArrowBox[{{6.3970207228869045`, 0.8584276545418574}, {
         7.616979277113084, 1.1435723454581352`}}]}}, 
      {Arrowheads[{{0.02938960580962241, 1.}}], 
       {RGBColor[0.7628298826454517, 0, 0], 
        ArrowBox[{{6.403054973025744, 1.8286881250199574`}, {
         7.610945026974245, 2.175311874980035}}]}}, 
      {Arrowheads[{{0.029540030888118178`, 1.}}], 
       {RGBColor[0.7393858109834354, 0, 0], 
        ArrowBox[{{6.414884812147299, 2.783368882726306}, {7.599115187852689, 
         3.2226311172736866`}}]}}, 
      {Arrowheads[{{0.029748261251017764`, 1.}}], 
       {RGBColor[0.705437359718188, 0, 0], 
        ArrowBox[{{6.433721776047083, 3.7286220538459736`}, {
         7.580278223952906, 4.2793779461540185`}}]}}, 
      {Arrowheads[{{0.03000177170969086, 1.}}], 
       {RGBColor[0.661407258429345, 0, 0], 
        ArrowBox[{{6.459510588536711, 4.670845077747063}, {7.554489411463278, 
         5.339154922252928}}]}}, 
      {Arrowheads[{{0.03028130532070784, 1.}}], 
       {RGBColor[0.6086913469943315, 0, 0], 
        ArrowBox[{{6.49082922386647, 5.615264908085366}, {7.523170776133519, 
         6.396735091914625}}]}}, 
      {Arrowheads[{{0.030566505969593153`, 1.}}], 
       {RGBColor[0.5491365592022552, 0, 0], 
        ArrowBox[{{6.525487133134402, 6.565204441363247}, {7.488512866865586, 
         7.448795558636741}}]}}, 
      {Arrowheads[{{0.030840921353645218`, 1.}}], 
       {RGBColor[0.4843468291847115, 0, 0], 
        ArrowBox[{{6.561267670367696, 7.522137200654164}, {7.452732329632292, 
         8.493862799345822}}]}}, 
      {Arrowheads[{{0.03109407596809339, 1.}}], 
       {RGBColor[0.41507566023497683`, 0, 0], 
        ArrowBox[{{6.596405771789211, 8.486201109345531}, {7.417594228210778, 
         9.531798890654455}}]}}, 
      {Arrowheads[{{0.03132101302296381, 1.}}], 
       {RGBColor[0.3405901048056213, 0, 0], 
        ArrowBox[{{6.629732300453801, 9.456782735814254}, {7.384267699546187, 
         10.56321726418573}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.029942413224655424`, 1.}}], 
       {RGBColor[0.672009658071045, 0, 0], 
        ArrowBox[{{7.3966102526562985`, -0.18186476667884285`}, {
         8.61938974734369, 0.19750539167883574`}}]}}, 
      {Arrowheads[{{0.029965524098290574`, 1.}}], 
       {RGBColor[0.6679041860044528, 0, 0], 
        ArrowBox[{{7.39868241093878, 0.8031547539072946}, {8.617317589061209, 
         1.198845246092698}}]}}, 
      {Arrowheads[{{0.03003466923822836, 1.}}], 
       {RGBColor[0.6554481268768722, 0, 0], 
        ArrowBox[{{7.405213505879731, 1.7807414853671342`}, {
         8.610786494120257, 2.223258514632858}}]}}, 
      {Arrowheads[{{0.030148388966853797`, 1.}}], 
       {RGBColor[0.634365237535689, 0, 0], 
        ArrowBox[{{7.416896071762756, 2.746034700896781}, {8.599103928237232, 
         3.259965299103211}}]}}, 
      {Arrowheads[{{0.030302122252325443`, 1.}}], 
       {RGBColor[0.604561087076822, 0, 0], 
        ArrowBox[{{7.434233202848657, 3.7032105833544677`}, {
         8.581766797151332, 4.304789416645525}}]}}, 
      {Arrowheads[{{0.030487241937539166`, 1.}}], 
       {RGBColor[0.5663745013054972, 0, 0], 
        ArrowBox[{{7.45705680556977, 4.656736215094255}, {8.558943194430219, 
         5.353263784905737}}]}}, 
      {Arrowheads[{{0.03069203125736308, 1.}}], 
       {RGBColor[0.5205732720462192, 0, 0], 
        ArrowBox[{{7.484421273731838, 5.610503036292475}, {8.53157872626815, 
         6.4014969637075145`}}]}}, 
      {Arrowheads[{{0.0309040715657005, 1.}}], 
       {RGBColor[0.46807880669212376`, 0, 0], 
        ArrowBox[{{7.514859811342978, 6.5673013494579955`}, {8.50114018865701,
          7.446698650541994}}]}}, 
      {Arrowheads[{{0.03111261409407057, 1.}}], 
       {RGBColor[0.4095183564762193, 0, 0], 
        ArrowBox[{{7.546779597451372, 7.528720204763639}, {8.469220402548615, 
         8.487279795236349}}]}}, 
      {Arrowheads[{{0.031309906447939496`, 1.}}], 
       {RGBColor[0.34462428071401047`, 0, 0], 
        ArrowBox[{{7.5787801701695665`, 8.495353567929271}, {8.43721982983042,
          9.522646432070717}}]}}, 
      {Arrowheads[{{0.031491356399762235`, 1.}}], 
       {RGBColor[0.27107598427353835`, 0, 0], 
        ArrowBox[{{7.609809573690972, 9.467123353453337}, {8.406190426309015, 
         10.552876646546647`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.03046274525791502, 1.}}], 
       {RGBColor[0.5715878998655773, 0, 0], 
        ArrowBox[{{8.402980759011651, -0.23068402848305697`}, {
         9.615019240988335, 0.24632465348304985`}}]}}, 
      {Arrowheads[{{0.030480505124950954`, 1.}}], 
       {RGBColor[0.5678134260254027, 0, 0], 
        ArrowBox[{{8.405073436133984, 0.7562326724587256}, {9.612926563866, 
         1.245767327541267}}]}}, 
      {Arrowheads[{{0.030533212555204022`, 1.}}], 
       {RGBColor[0.5564475762738171, 0, 0], 
        ArrowBox[{{8.411482982693455, 1.7391661984160973`}, {
         9.606517017306532, 2.264833801583895}}]}}, 
      {Arrowheads[{{0.030618876911690466`, 1.}}], 
       {RGBColor[0.5374183635809722, 0, 0], 
        ArrowBox[{{8.422484405407252, 2.7123077342115023`}, {
         9.595515594592733, 3.29369226578849}}]}}, 
      {Arrowheads[{{0.030733560819330083`, 1.}}], 
       {RGBColor[0.5107445974453237, 0, 0], 
        ArrowBox[{{8.438220962624527, 3.6785314518331313`}, {
         9.579779037375461, 4.329468548166861}}]}}, 
      {Arrowheads[{{0.030871210441230028`, 1.}}], 
       {RGBColor[0.47661757028371177`, 0, 0], 
        ArrowBox[{{8.458456637173027, 4.640999564765678}, {9.559543362826961, 
         5.369000435234313}}]}}, 
      {Arrowheads[{{0.031024222673312837`, 1.}}], 
       {RGBColor[0.43535102408317117`, 0, 0], 
        ArrowBox[{{8.482500684852665, 5.6026124644993756`}, {9.53549931514732,
          6.409387535500615}}]}}, 
      {Arrowheads[{{0.031184583615514693`, 1.}}], 
       {RGBColor[0.3871548097173671, 0, 0], 
        ArrowBox[{{8.5093203142186, 6.565635264640396}, {9.508679685781386, 
         7.4483647353595925`}}]}}, 
      {Arrowheads[{{0.031345059131712004`, 1.}}], 
       {RGBColor[0.3316828286188878, 0, 0], 
        ArrowBox[{{8.537751786968625, 7.531561005746058}, {9.48024821303136, 
         8.48443899425393}}]}}, 
      {Arrowheads[{{0.031499988246458034`, 1.}}], 
       {RGBColor[0.2670607254671259, 0, 0], 
        ArrowBox[{{8.566701022172547, 8.50117049897057}, {9.451298977827442, 
         9.516829501029415}}]}}, 
      {Arrowheads[{{0.03164554076109605, 1.}}], 
       {RGBColor[0.18653856431270552`, 0, 0], 
        ArrowBox[{{8.595270709902092, 9.474698110705932}, {9.422729290097893, 
         10.545301889294054`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.030870554499512003`, 1.}}], 
       {RGBColor[0.47678636410696196`, 0, 0], 
        ArrowBox[{{9.412302913516193, -0.27206179387454477`}, {
         10.607697086483793`, 0.2877024188745377}}]}}, 
      {Arrowheads[{{0.030884091791894587`, 1.}}], 
       {RGBColor[0.47328987218235397`, 0, 0], 
        ArrowBox[{{9.414289705601075, 0.7162419532571873}, {
         10.605710294398913`, 1.2857580467428054`}}]}}, 
      {Arrowheads[{{0.030924141045493955`, 1.}}], 
       {RGBColor[0.46278181088702464`, 0, 0], 
        ArrowBox[{{9.420293971610732, 1.7031085502781294`}, {
         10.599706028389251`, 2.3008914497218633`}}]}}, 
      {Arrowheads[{{0.03098894626132827, 1.}}], 
       {RGBColor[0.44522288112481445`, 0, 0], 
        ArrowBox[{{9.430389815102723, 2.6821025133189846`}, {
         10.58961018489726, 3.3238974866810076`}}]}}, 
      {Arrowheads[{{0.03107545371011887, 1.}}], 
       {RGBColor[0.4205809790806379, 0, 0], 
        ArrowBox[{{9.444546757999243, 3.6552310591432438`}, {
         10.575453242000743`, 4.352768940856748}}]}}, 
      {Arrowheads[{{0.03117937996934548, 1.}}], 
       {RGBColor[0.38881669549099396`, 0, 0], 
        ArrowBox[{{9.462503162196441, 4.62476125274251}, {10.557496837803544`,
          5.385238747257482}}]}}, 
      {Arrowheads[{{0.03129558108981683, 1.}}], 
       {RGBColor[0.3497568132375546, 0, 0], 
        ArrowBox[{{9.483720605049973, 5.592862729919502}, {10.53627939495001, 
         6.419137270080488}}]}}, 
      {Arrowheads[{{0.031418659373752766`, 1.}}], 
       {RGBColor[0.3027481060742702, 0, 0], 
        ArrowBox[{{9.507436501358004, 6.561342860706626}, {
         10.512563498641983`, 7.452657139293363}}]}}, 
      {Arrowheads[{{0.03154360414388756, 1.}}], 
       {RGBColor[0.24575238969938643`, 0, 0], 
        ArrowBox[{{9.532779518279964, 7.53151643916673}, {10.487220481720021`,
          8.484483560833256}}]}}, 
      {Arrowheads[{{0.0316662674285434, 1.}}], 
       {RGBColor[0.17199349272704317`, 0, 0], 
        ArrowBox[{{9.55889380380161, 8.504200025839538}, {10.461106196198374`,
          9.513799974160449}}]}}, 
      {Arrowheads[{{0.03178358425319299, 1.}}], 
       {RGBColor[6.664001874625056*^-8, 0, 0], 
        ArrowBox[{{9.58503217631626, 9.479788335064647}, {10.434967823683724`,
          10.54021166493534}}]}}}}}, {{}, {
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.03178358425319296, 1.}}], 
       {RGBColor[2.9802322387695312`*^-8, 0, 0], 
        ArrowBox[{{-9.585032176316268, -10.540211664935347`}, \
{-10.434967823683731`, -9.479788335064654}}]}}, 
      {Arrowheads[{{0.0316662674285434, 1.}}], 
       {RGBColor[0.17199349272704317`, 0, 0], 
        ArrowBox[{{-9.558893803801617, -9.513799974160456}, \
{-10.461106196198381`, -8.504200025839545}}]}}, 
      {Arrowheads[{{0.031543604143887606`, 1.}}], 
       {RGBColor[0.24575238969938826`, 0, 0], 
        ArrowBox[{{-9.532779518279971, -8.484483560833265}, \
{-10.487220481720028`, -7.531516439166737}}]}}, 
      {Arrowheads[{{0.031418659373752746`, 1.}}], 
       {RGBColor[0.30274810607427316`, 0, 0], 
        ArrowBox[{{-9.507436501358011, -7.45265713929337}, \
{-10.512563498641988`, -6.561342860706632}}]}}, 
      {Arrowheads[{{0.03129558108981686, 1.}}], 
       {RGBColor[0.34975681323754826`, 0, 0], 
        ArrowBox[{{-9.48372060504998, -6.419137270080496}, \
{-10.536279394950018`, -5.592862729919508}}]}}, 
      {Arrowheads[{{0.03117937996934552, 1.}}], 
       {RGBColor[0.3888166954909951, 0, 0], 
        ArrowBox[{{-9.462503162196448, -5.385238747257489}, \
{-10.557496837803553`, -4.624761252742516}}]}}, 
      {Arrowheads[{{0.031075453710118876`, 1.}}], 
       {RGBColor[0.42058097908063474`, 0, 0], 
        ArrowBox[{{-9.44454675799925, -4.352768940856755}, \
{-10.57545324200075, -3.6552310591432504`}}]}}, 
      {Arrowheads[{{0.030988946261328275`, 1.}}], 
       {RGBColor[0.44522288112481445`, 0, 0], 
        ArrowBox[{{-9.43038981510273, -3.323897486681015}, \
{-10.589610184897268`, -2.6821025133189917`}}]}}, 
      {Arrowheads[{{0.030924141045493996`, 1.}}], 
       {RGBColor[0.46278181088702464`, 0, 0], 
        ArrowBox[{{-9.42029397161074, -2.3008914497218704`}, \
{-10.59970602838926, -1.703108550278136}}]}}, 
      {Arrowheads[{{0.030884091791894556`, 1.}}], 
       {RGBColor[0.4732898721823549, 0, 0], 
        ArrowBox[{{-9.414289705601082, -1.2857580467428127`}, \
{-10.605710294398918`, -0.7162419532571941}}]}}, 
      {Arrowheads[{{0.03087055449951201, 1.}}], 
       {RGBColor[0.476786364106961, 0, 0], 
        ArrowBox[{{-9.4123029135162, -0.287702418874545}, {-10.6076970864838, 
         0.2720617938745379}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.03164554076109608, 1.}}], 
       {RGBColor[0.18653856431270313`, 0, 0], 
        ArrowBox[{{-8.595270709902099, -10.54530188929406}, \
{-9.4227292900979, -9.474698110705937}}]}}, 
      {Arrowheads[{{0.03149998824645807, 1.}}], 
       {RGBColor[0.26706072546712095`, 0, 0], 
        ArrowBox[{{-8.566701022172554, -9.516829501029424}, \
{-9.451298977827449, -8.501170498970577}}]}}, 
      {Arrowheads[{{0.031345059131712004`, 1.}}], 
       {RGBColor[0.3316828286188865, 0, 0], 
        ArrowBox[{{-8.537751786968634, -8.484438994253937}, \
{-9.480248213031368, -7.531561005746065}}]}}, 
      {Arrowheads[{{0.031184583615514693`, 1.}}], 
       {RGBColor[0.3871548097173671, 0, 0], 
        ArrowBox[{{-8.509320314218607, -7.4483647353596}, \
{-9.508679685781393, -6.565635264640403}}]}}, 
      {Arrowheads[{{0.031024222673312837`, 1.}}], 
       {RGBColor[0.43535102408317117`, 0, 0], 
        ArrowBox[{{-8.482500684852674, -6.409387535500622}, \
{-9.535499315147328, -5.602612464499383}}]}}, 
      {Arrowheads[{{0.030871210441229993`, 1.}}], 
       {RGBColor[0.4766175702837108, 0, 0], 
        ArrowBox[{{-8.458456637173034, -5.36900043523432}, \
{-9.559543362826966, -4.640999564765685}}]}}, 
      {Arrowheads[{{0.030733560819330052`, 1.}}], 
       {RGBColor[0.5107445974453229, 0, 0], 
        ArrowBox[{{-8.438220962624534, -4.329468548166868}, \
{-9.579779037375467, -3.678531451833138}}]}}, 
      {Arrowheads[{{0.03061887691169047, 1.}}], 
       {RGBColor[0.537418363580971, 0, 0], 
        ArrowBox[{{-8.422484405407259, -3.2936922657884975`}, \
{-9.59551559459274, -2.7123077342115094`}}]}}, 
      {Arrowheads[{{0.030533212555204033`, 1.}}], 
       {RGBColor[0.5564475762738159, 0, 0], 
        ArrowBox[{{-8.411482982693462, -2.2648338015839027`}, \
{-9.606517017306539, -1.739166198416104}}]}}, 
      {Arrowheads[{{0.030480505124950957`, 1.}}], 
       {RGBColor[0.567813426025402, 0, 0], 
        ArrowBox[{{-8.405073436133991, -1.2457673275412746`}, \
{-9.612926563866008, -0.7562326724587323}}]}}, 
      {Arrowheads[{{0.030462745257915067`, 1.}}], 
       {RGBColor[0.571587899865575, 0, 0], 
        ArrowBox[{{-8.402980759011657, -0.24632465348305738`}, \
{-9.615019240988342, 0.23068402848305028`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031491356399762235`, 1.}}], 
       {RGBColor[0.27107598427353835`, 0, 0], 
        ArrowBox[{{-7.609809573690979, -10.552876646546656`}, \
{-8.406190426309022, -9.467123353453346}}]}}, 
      {Arrowheads[{{0.03130990644793952, 1.}}], 
       {RGBColor[0.3446242807140131, 0, 0], 
        ArrowBox[{{-7.578780170169574, -9.522646432070722}, \
{-8.437219829830429, -8.495353567929277}}]}}, 
      {Arrowheads[{{0.031112614094070585`, 1.}}], 
       {RGBColor[0.40951835647621826`, 0, 0], 
        ArrowBox[{{-7.546779597451379, -8.487279795236356}, \
{-8.469220402548622, -7.528720204763645}}]}}, 
      {Arrowheads[{{0.0309040715657005, 1.}}], 
       {RGBColor[0.46807880669212376`, 0, 0], 
        ArrowBox[{{-7.514859811342985, -7.446698650542001}, \
{-8.501140188657017, -6.567301349458003}}]}}, 
      {Arrowheads[{{0.03069203125736308, 1.}}], 
       {RGBColor[0.5205732720462166, 0, 0], 
        ArrowBox[{{-7.484421273731845, -6.401496963707522}, \
{-8.531578726268156, -5.610503036292482}}]}}, 
      {Arrowheads[{{0.030487241937539128`, 1.}}], 
       {RGBColor[0.5663745013054964, 0, 0], 
        ArrowBox[{{-7.457056805569778, -5.353263784905744}, \
{-8.558943194430224, -4.656736215094261}}]}}, 
      {Arrowheads[{{0.030302122252325446`, 1.}}], 
       {RGBColor[0.6045610870768204, 0, 0], 
        ArrowBox[{{-7.434233202848664, -4.304789416645532}, \
{-8.581766797151339, -3.703210583354474}}]}}, 
      {Arrowheads[{{0.030148388966853786`, 1.}}], 
       {RGBColor[0.634365237535689, 0, 0], 
        ArrowBox[{{-7.416896071762764, -3.259965299103219}, \
{-8.59910392823724, -2.746034700896788}}]}}, 
      {Arrowheads[{{0.030034669238228364`, 1.}}], 
       {RGBColor[0.6554481268768722, 0, 0], 
        ArrowBox[{{-7.405213505879738, -2.2232585146328656`}, \
{-8.610786494120264, -1.7807414853671408`}}]}}, 
      {Arrowheads[{{0.02996552409829053, 1.}}], 
       {RGBColor[0.6679041860044528, 0, 0], 
        ArrowBox[{{-7.398682410938788, -1.1988452460927055`}, \
{-8.617317589061214, -0.8031547539073013}}]}}, 
      {Arrowheads[{{0.02994241322465543, 1.}}], 
       {RGBColor[0.6720096580710436, 0, 0], 
        ArrowBox[{{-7.396610252656306, -0.19750539167884323`}, \
{-8.619389747343696, 0.18186476667883614`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.03132101302296381, 1.}}], 
       {RGBColor[0.34059010480562, 0, 0], 
        ArrowBox[{{-6.629732300453808, -10.563217264185738`}, \
{-7.384267699546194, -9.456782735814263}}]}}, 
      {Arrowheads[{{0.03109407596809339, 1.}}], 
       {RGBColor[0.41507566023497683`, 0, 0], 
        ArrowBox[{{-6.596405771789218, -9.531798890654462}, \
{-7.417594228210785, -8.486201109345538}}]}}, 
      {Arrowheads[{{0.03084092135364525, 1.}}], 
       {RGBColor[0.48434682918470967`, 0, 0], 
        ArrowBox[{{-6.5612676703677035`, -8.49386279934583}, \
{-7.452732329632299, -7.522137200654171}}]}}, 
      {Arrowheads[{{0.030566505969593153`, 1.}}], 
       {RGBColor[0.5491365592022545, 0, 0], 
        ArrowBox[{{-6.52548713313441, -7.448795558636749}, \
{-7.488512866865593, -6.565204441363254}}]}}, 
      {Arrowheads[{{0.030281305320707858`, 1.}}], 
       {RGBColor[0.6086913469943308, 0, 0], 
        ArrowBox[{{-6.490829223866477, -6.396735091914632}, \
{-7.523170776133526, -5.615264908085372}}]}}, 
      {Arrowheads[{{0.030001771709690872`, 1.}}], 
       {RGBColor[0.661407258429343, 0, 0], 
        ArrowBox[{{-6.459510588536718, -5.339154922252936}, \
{-7.554489411463285, -4.67084507774707}}]}}, 
      {Arrowheads[{{0.029748261251017778`, 1.}}], 
       {RGBColor[0.7054373597181873, 0, 0], 
        ArrowBox[{{-6.43372177604709, -4.2793779461540264`}, \
{-7.580278223952913, -3.7286220538459802`}}]}}, 
      {Arrowheads[{{0.02954003088811819, 1.}}], 
       {RGBColor[0.7393858109834341, 0, 0], 
        ArrowBox[{{-6.4148848121473065`, -3.222631117273694}, \
{-7.599115187852696, -2.7833688827263123`}}]}}, 
      {Arrowheads[{{0.029389605809622455`, 1.}}], 
       {RGBColor[0.7628298826454497, 0, 0], 
        ArrowBox[{{-6.40305497302575, -2.175311874980043}, \
{-7.610945026974253, -1.828688125019964}}]}}, 
      {Arrowheads[{{0.029300696165550234`, 1.}}], 
       {RGBColor[0.7762991673280414, 0, 0], 
        ArrowBox[{{-6.397020722886912, -1.1435723454581428`}, \
{-7.616979277113091, -0.858427654541864}}]}}, 
      {Arrowheads[{{0.029271557582259387`, 1.}}], 
       {RGBColor[0.7806541423675759, 0, 0], 
        ArrowBox[{{-6.395239911417647, -0.13961983149264398`}, \
{-7.618760088582356, 0.12397920649263688`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031136122610891284`, 1.}}], 
       {RGBColor[0.4023557753501579, 0, 0], 
        ArrowBox[{{-5.6562999572473, -10.576402785047812`}, \
{-6.355700042752705, -9.44359721495219}}]}}, 
      {Arrowheads[{{0.030852156527942782`, 1.}}], 
       {RGBColor[0.4814951670025055, 0, 0], 
        ArrowBox[{{-5.621175973992843, -9.544693235746271}, \
{-6.390824026007162, -8.47330676425373}}]}}, 
      {Arrowheads[{{0.030525411283153808`, 1.}}], 
       {RGBColor[0.5581456907340947, 0, 0], 
        ArrowBox[{{-5.5831070238915945`, -8.505043267233875}, \
{-6.42889297610841, -7.510956732766127}}]}}, 
      {Arrowheads[{{0.03015971531173761, 1.}}], 
       {RGBColor[0.6322224426306677, 0, 0], 
        ArrowBox[{{-5.543253283247408, -7.4560130292161295`}, \
{-6.468746716752595, -6.557986970783873}}]}}, 
      {Arrowheads[{{0.02976841281213914, 1.}}], 
       {RGBColor[0.7020517999844725, 0, 0], 
        ArrowBox[{{-5.503735032311683, -6.396843979505598}, \
{-6.508264967688321, -5.615156020494406}}]}}, 
      {Arrowheads[{{0.029377201848942044`, 1.}}], 
       {RGBColor[0.764725724201529, 0, 0], 
        ArrowBox[{{-5.467629860295443, -5.3284362737223825`}, \
{-6.54437013970456, -4.681563726277623}}]}}, 
      {Arrowheads[{{0.02902176653067704, 1.}}], 
       {RGBColor[0.8168652833397861, 0, 0], 
        ArrowBox[{{-5.438350433368917, -4.254479826703985}, \
{-6.573649566631087, -3.7535201732960206`}}]}}, 
      {Arrowheads[{{0.028736924100436538`, 1.}}], 
       {RGBColor[0.8559362593290276, 0, 0], 
        ArrowBox[{{-5.41828022897979, -3.1819748790757725`}, \
{-6.593719771020214, -2.8240251209242335`}}]}}, 
      {Arrowheads[{{0.02854182052638103, 1.}}], 
       {RGBColor[0.8814876743261971, 0, 0], 
        ArrowBox[{{-5.407369438724434, -2.120237857913355}, \
{-6.60463056127557, -1.8837621420866517`}}]}}, 
      {Arrowheads[{{0.028434157763484236`, 1.}}], 
       {RGBColor[0.895202750992904, 0, 0], 
        ArrowBox[{{-5.4030600536906235`, -1.0784497054061615`}, \
{-6.6089399463093805`, -0.9235502945938454}}]}}, 
      {Arrowheads[{{0.028400641120140013`, 1.}}], 
       {RGBColor[0.8994192320985799, 0, 0], 
        ArrowBox[{{-5.402109197838511, -0.07090971343732108}, \
{-6.609890802161492, 0.055269088437313985`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.030941014575518476`, 1.}}], 
       {RGBColor[0.45827824457726524`, 0, 0], 
        ArrowBox[{{-4.690869797671712, -10.592141420853162`}, \
{-5.319130202328293, -9.427858579146838}}]}}, 
      {Arrowheads[{{0.030587175746055476`, 1.}}], 
       {RGBColor[0.5445441418931249, 0, 0], 
        ArrowBox[{{-4.6549914853242536`, -9.561367393455175}, \
{-5.355008514675752, -8.456632606544826}}]}}, 
      {Arrowheads[{{0.030164609184756063`, 1.}}], 
       {RGBColor[0.6312940854699813, 0, 0], 
        ArrowBox[{{-4.614774797966504, -8.521426187051485}, \
{-5.395225202033501, -7.494573812948516}}]}}, 
      {Arrowheads[{{0.029671861763115724`, 1.}}], 
       {RGBColor[0.7181074089676093, 0, 0], 
        ArrowBox[{{-4.571097417038779, -7.469746772689242}, \
{-5.438902582961226, -6.544253227310761}}]}}, 
      {Arrowheads[{{0.029122828149447184`, 1.}}], 
       {RGBColor[0.8024490207816047, 0, 0], 
        ArrowBox[{{-4.526231839514736, -6.4040364340946665`}, \
{-5.483768160485268, -5.6079635659053375`}}]}}, 
      {Arrowheads[{{0.0285570488837912, 1.}}], 
       {RGBColor[0.879526237702654, 0, 0], 
        ArrowBox[{{-4.48428262494676, -5.323731204154718}, \
{-5.525717375053245, -4.6862687958452875`}}]}}, 
      {Arrowheads[{{0.028041379320554227`, 1.}}], 
       {RGBColor[0.943134130660783, 0, 0], 
        ArrowBox[{{-4.450668204594785, -4.232281803383887}, \
{-5.559331795405221, -3.775718196616119}}]}}, 
      {Arrowheads[{{0.027647246327148923`, 1.}}], 
       {RGBColor[0.9882726531255418, 0, 0], 
        ArrowBox[{{-4.4297775693659895`, -3.138954234237736}, \
{-5.580222430634016, -2.8670457657622705`}}]}}, 
      {Arrowheads[{{0.02740797651782916, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-4.4216929537459695`, -2.057645212999226}, \
{-5.588307046254036, -1.9463547870007805`}}]}}, 
      {Arrowheads[{{0.027299123479165577`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-4.42137329079706, -1.0022433506981367`}, \
{-5.588626709202945, -0.99975664930187}}]}}, 
      {Arrowheads[{{0.02727086400467482, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-4.422251897248432, 
         0.010109736624907318`}, {-5.587748102751573, \
-0.025750361624914418`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.030744062721984083`, 1.}}], 
       {RGBColor[0.50822689029218, 0, 0], 
        ArrowBox[{{-3.7346924239800687`, -10.609572354728348`}, \
{-4.2733075760199375`, -9.41042764527165}}]}}, 
      {Arrowheads[{{0.03030825855185359, 1.}}], 
       {RGBColor[0.6033376496176045, 0, 0], 
        ArrowBox[{{-3.6998807762598793`, -9.581157408775107}, \
{-4.3081192237401265`, -8.436842591224893}}]}}, 
      {Arrowheads[{{0.029764830243276964`, 1.}}], 
       {RGBColor[0.70265504959296, 0, 0], 
        ArrowBox[{{-3.659300275711516, -8.542896000301994}, \
{-4.34869972428849, -7.473103999698008}}]}}, 
      {Arrowheads[{{0.02909740729031134, 1.}}], 
       {RGBColor[0.806104288679846, 0, 0], 
        ArrowBox[{{-3.61311310605743, -7.4909245140171326`}, \
{-4.3948868939425765`, -6.52307548598287}}]}}, 
      {Arrowheads[{{0.028309898555713798`, 1.}}], 
       {RGBColor[0.9107122267790279, 0, 0], 
        ArrowBox[{{-3.563158223113001, -6.420693662929232}, \
{-4.444841776887005, -5.591306337070772}}]}}, 
      {Arrowheads[{{0.027456125684141488`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-3.5143048374781336`, -5.32865035123537}, \
{-4.493695162521872, -4.681349648764635}}]}}, 
      {Arrowheads[{{0.02666626561081572, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-3.4749264205226957`, -4.216351274047447}, \
{-4.5330735794773105`, -3.791648725952559}}]}}, 
      {Arrowheads[{{0.026109069158224602`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-3.4535494784291565`, -3.0956049491908524`}, \
{-4.55445052157085, -2.910395050809154}}]}}, 
      {Arrowheads[{{0.025859011646685484`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-3.45133884168714, -1.9879438340499354`}, \
{-4.556661158312867, -2.0160561659500713`}}]}}, 
      {Arrowheads[{{0.02581883534211692, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-3.4587932611060688`, -0.9147875846067207}, \
{-4.549206738893938, -1.0872124153932863`}}]}}, 
      {Arrowheads[{{0.025829106072034064`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-3.4631586615088574`, 
         0.10360710423902084`}, {-4.544841338491149, \
-0.11924772923902795`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.030558777759504226`, 1.}}], 
       {RGBColor[0.5508429870822066, 0, 0], 
        ArrowBox[{{-2.788537313956467, -10.627112471047365`}, \
{-3.2174626860435396`, -9.392887528952633}}]}}, 
      {Arrowheads[{{0.03003394724169274, 1.}}], 
       {RGBColor[0.6555795629645798, 0, 0], 
        ArrowBox[{{-2.7575336161764286`, -9.602323958508727}, \
{-3.248466383823578, -8.415676041491274}}]}}, 
      {Arrowheads[{{0.029348104613276457`, 1.}}], 
       {RGBColor[0.7691515242853537, 0, 0], 
        ArrowBox[{{-2.719834974635322, -8.567901774712695}, \
{-3.2861650253646846`, -7.448098225287307}}]}}, 
      {Arrowheads[{{0.028451940365788915`, 1.}}], 
       {RGBColor[0.8929555319902699, 0, 0], 
        ArrowBox[{{-2.674483732298396, -7.518932078908512}, \
{-3.33151626770161, -6.495067921091491}}]}}, 
      {Arrowheads[{{0.027308271713304574`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-2.6218758586211277`, -6.448260557601388}, \
{-3.3841241413788787`, -5.563739442398616}}]}}, 
      {Arrowheads[{{0.025956677086416254`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-2.5662597281067088`, -5.34734905324561}, \
{-3.439740271893298, -4.662650946754395}}]}}, 
      {Arrowheads[{{0.02463717763810291, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-2.519102102570883, -4.212026387920765}, \
{-3.486897897429124, -3.795973612079241}}]}}, 
      {Arrowheads[{{0.023802071056693137`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-2.496843700253564, -3.055430152177073}, \
{-3.5091562997464427`, -2.9505698478229334`}}]}}, 
      {Arrowheads[{{0.023682030120700998`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-2.50460738241452, -1.9128784485547374`}, \
{-3.5013926175854864`, -2.0911215514452692`}}]}}, 
      {Arrowheads[{{0.02393157796976233, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-2.524991907245477, -0.8185805235069239}, \
{-3.4810080927545295`, -1.183419476493083}}]}}, 
      {Arrowheads[{{0.024074581242107207`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-2.5349254360295377`, 
         0.20621835447106335`}, {-3.4710745639704683`, \
-0.22185897947107044`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.0304036097279079, 1.}}], 
       {RGBColor[0.5839645144557143, 0, 0], 
        ArrowBox[{{-1.8521616702326535`, -10.64249267533146}, \
{-2.151838329767353, -9.37750732466854}}]}}, 
      {Arrowheads[{{0.029794186892787115`, 1.}}], 
       {RGBColor[0.6976943033963519, 0, 0], 
        ArrowBox[{{-1.8284421514831943`, -9.621869036063881}, \
{-2.1755578485168123`, -8.39613096393612}}]}}, 
      {Arrowheads[{{0.028961384845259962`, 1.}}], 
       {RGBColor[0.8253349118047132, 0, 0], 
        ArrowBox[{{-1.7984321949957223`, -8.59274446950003}, \
{-2.2055678050042844`, -7.423255530499973}}]}}, 
      {Arrowheads[{{0.027799958693174084`, 1.}}], 
       {RGBColor[0.9711078429885694, 0, 0], 
        ArrowBox[{{-1.7602103860436218`, -7.549929405687906}, \
{-2.243789613956385, -6.464070594312097}}]}}, 
      {Arrowheads[{{0.026169222978629003`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-1.7120538669906713`, -6.484476784378997}, \
{-2.2919461330093354`, -5.527523215621007}}]}}, 
      {Arrowheads[{{0.02396713263996855, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-1.6549381815412356`, -5.38195501446139}, \
{-2.349061818458771, -4.628044985538616}}]}}, 
      {Arrowheads[{{0.021486540308552803`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-1.5998022372449487`, -4.225921847781971}, \
{-2.4041977627550577`, -3.782078152218035}}]}}, 
      {Arrowheads[{{0.02001193597684665, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-1.5746519699530024`, -3.0234119438241676`}, \
{-2.4293480300470045`, -2.9825880561758393`}}]}}, 
      {Arrowheads[{{0.02051954854530755, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-1.5959262161497887`, -1.836015693997666}, \
{-2.408073783850218, -2.167984306002341}}]}}, 
      {Arrowheads[{{0.021675074679674642`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-1.6323612123520417`, -0.7215383214288842}, \
{-2.371638787647965, -1.2804616785711227`}}]}}, 
      {Arrowheads[{{0.022162457897335053`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-1.6482601414682718`, 
         0.30740216408817445`}, {-2.355739858531735, \
-0.32304278908818157`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.03029910482165191, 1.}}], 
       {RGBColor[0.6051616953989905, 0, 0], 
        ArrowBox[{{-0.9237960809652972, -10.653147407094037`}, \
{-1.0782039190347097`, -9.366852592905964}}]}}, 
      {Arrowheads[{{0.029626999089941732`, 1.}}], 
       {RGBColor[0.7254293398492345, 0, 0], 
        ArrowBox[{{-0.9108213871203552, -9.635943315661471}, \
{-1.0911786128796517`, -8.38205668433853}}]}}, 
      {Arrowheads[{{0.028677418168432434`, 1.}}], 
       {RGBColor[0.8638280927112775, 0, 0], 
        ArrowBox[{{-0.89391905714176, -8.611670986171772}, \
{-1.108080942858247, -7.404329013828231}}]}}, 
      {Arrowheads[{{0.027281412605013846`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-0.8713950888422766, -7.57566723238429}, \
{-1.1306049111577303`, -6.438332767615714}}]}}, 
      {Arrowheads[{{0.025139881242030673`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-0.8408394737582866, -6.519047623707486}, \
{-1.1611605262417202`, -5.492952376292518}}]}}, 
      {Arrowheads[{{0.021757483336185927`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-0.7996990111598447, -5.4243393602097045`}, \
{-1.2023009888401623`, -4.585660639790301}}]}}, 
      {Arrowheads[{{0.01675864564121214, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-0.7503880978972809, -4.260047799523098}, \
{-1.2516119021027259`, -3.7479522004769086`}}]}}, 
      {Arrowheads[{{0.013054903012031313`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-0.72190523989178, -3.0048371033246575`}, \
{-1.2800947601082269`, -3.0011628966753485`}}]}}, 
      {Arrowheads[{{0.016057856386021557`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-0.7525808863380695, -1.7650538261398732`}, \
{-1.2494191136619375`, -2.2389461738601333`}}]}}, 
      {Arrowheads[{{0.0194428099299842, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-0.7926389809479775, -0.6413258744160779}, \
{-1.2093610190520294`, -1.360674125583929}}]}}, 
      {Arrowheads[{{0.020538069048625866`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-0.8076328603919078, 
         0.3863920799824393}, {-1.194367139608099, -0.4020327049824464}}]}}}, \

     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.030262076834384186`, 1.}}], 
       {RGBColor[0.6124791933565467, 0, 0], 
        ArrowBox[{{-3.552713678800501*^-15, -10.656973021287648`}, \
{-3.552713678800501*^-15, -9.36302697871235}}]}}, 
      {Arrowheads[{{0.02956657994774135, 1.}}], 
       {RGBColor[0.7351577227119109, 0, 0], 
        ArrowBox[{{-3.552713678800501*^-15, -9.641103991494683}, \
{-3.552713678800501*^-15, -8.376896008505316}}]}}, 
      {Arrowheads[{{0.02857160528322873, 1.}}], 
       {RGBColor[0.8776462674587752, 0, 0], 
        ArrowBox[{{-3.552713678800501*^-15, -8.618832425490563}, \
{-3.552713678800501*^-15, -7.397167574509439}}]}}, 
      {Arrowheads[{{0.027078183980778343`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-3.552713678800501*^-15, -7.585904567485661}, \
{-3.552713678800501*^-15, -6.428095432514342}}]}}, 
      {Arrowheads[{{0.02469855749372216, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{
         7.86826443759866*^-9, -6.534030526477426}, {-7.868271543026018*^-9, \
-5.477969473522578}}]}}, 
      {Arrowheads[{{0.020627960451033468`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-3.552713678800501*^-15, -5.446005221454058}, \
{-3.552713678800501*^-15, -4.563994778545946}}]}}, 
      {Arrowheads[{{0.013192797207000053`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-3.552713678800501*^-15, -4.286048846645917}, \
{-3.552713678800501*^-15, -3.7219511533540897`}}]}}, 
      {Arrowheads[{{0.00011555269751167874`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-3.552713678800501*^-15, -3.000529598571965}, \
{-3.552713678800501*^-15, -3.005470401428042}}]}}, 
      {Arrowheads[{{0.012789340312427726`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-3.552713678800501*^-15, -1.728576659378323}, \
{-3.552713678800501*^-15, -2.2754233406216837`}}]}}, 
      {Arrowheads[{{0.018384507202123743`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-3.552713678800501*^-15, -0.6079575715329626}, \
{-3.552713678800501*^-15, -1.3940424284670443`}}]}}, 
      {Arrowheads[{{0.01987444826166671, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-3.552713678800501*^-15, 
         0.41707556984954747`}, {-3.552713678800501*^-15, \
-0.4327161948495546}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.030299104821651907`, 1.}}], 
       {RGBColor[0.6051616953989919, 0, 0], 
        ArrowBox[{{0.9237960809652912, -10.653147407094037`}, {
         1.0782039190347015`, -9.366852592905964}}]}}, 
      {Arrowheads[{{0.029626999089941732`, 1.}}], 
       {RGBColor[0.7254293398492363, 0, 0], 
        ArrowBox[{{0.9108213871203481, -9.635943315661471}, {
         1.0911786128796446`, -8.38205668433853}}]}}, 
      {Arrowheads[{{0.028677418168432427`, 1.}}], 
       {RGBColor[0.863828092711278, 0, 0], 
        ArrowBox[{{0.8939190571417533, -8.611670986171772}, {
         1.1080809428582392`, -7.404329013828231}}]}}, 
      {Arrowheads[{{0.027281412605013836`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{0.8713950888422703, -7.57566723238429}, {
         1.1306049111577223`, -6.438332767615714}}]}}, 
      {Arrowheads[{{0.025139881242030662`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{0.8408394737582807, -6.519047623707486}, {
         1.161160526241712, -5.492952376292518}}]}}, 
      {Arrowheads[{{0.021757483336185896`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{0.799699011159839, -5.4243393602097045`}, {
         1.2023009888401537`, -4.585660639790301}}]}}, 
      {Arrowheads[{{0.016758645641212114`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{0.7503880978972752, -4.2600477995230985`}, {
         1.2516119021027174`, -3.747952200476908}}]}}, 
      {Arrowheads[{{0.013054903012031244`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{0.7219052398917745, -3.0048371033246575`}, {
         1.2800947601082182`, -3.0011628966753485`}}]}}, 
      {Arrowheads[{{0.01605785638602152, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{0.7525808863380639, -1.7650538261398727`}, {
         1.2494191136619288`, -2.2389461738601337`}}]}}, 
      {Arrowheads[{{0.01944280992998418, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{0.7926389809479719, -0.6413258744160775}, {
         1.2093610190520208`, -1.3606741255839294`}}]}}, 
      {Arrowheads[{{0.020538069048625856`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{0.8076328603919021, 0.3863920799824398}, {
         1.1943671396080906`, -0.4020327049824469}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.03040360972790793, 1.}}], 
       {RGBColor[0.5839645144557151, 0, 0], 
        ArrowBox[{{1.852161670232647, -10.64249267533146}, {
         2.151838329767345, -9.377507324668539}}]}}, 
      {Arrowheads[{{0.029794186892787112`, 1.}}], 
       {RGBColor[0.6976943033963512, 0, 0], 
        ArrowBox[{{1.8284421514831875`, -9.621869036063881}, {
         2.1755578485168052`, -8.39613096393612}}]}}, 
      {Arrowheads[{{0.028961384845259962`, 1.}}], 
       {RGBColor[0.8253349118047129, 0, 0], 
        ArrowBox[{{1.798432194995716, -8.59274446950003}, {
         2.2055678050042764`, -7.423255530499972}}]}}, 
      {Arrowheads[{{0.027799958693174066`, 1.}}], 
       {RGBColor[0.9711078429885702, 0, 0], 
        ArrowBox[{{1.7602103860436156`, -7.549929405687906}, {
         2.243789613956377, -6.464070594312097}}]}}, 
      {Arrowheads[{{0.026169222978629017`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{1.712053866990665, -6.484476784378998}, {
         2.2919461330093274`, -5.527523215621006}}]}}, 
      {Arrowheads[{{0.023967132639968542`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{1.6549381815412292`, -5.38195501446139}, {
         2.3490618184587633`, -4.628044985538615}}]}}, 
      {Arrowheads[{{0.021486540308552782`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{1.5998022372449423`, -4.225921847781971}, {
         2.40419776275505, -3.782078152218035}}]}}, 
      {Arrowheads[{{0.020011935976846598`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{1.5746519699529962`, -3.023411943824167}, {
         2.429348030046996, -2.9825880561758393`}}]}}, 
      {Arrowheads[{{0.02051954854530753, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{1.5959262161497823`, -1.8360156939976655`}, {
         2.4080737838502104`, -2.167984306002341}}]}}, 
      {Arrowheads[{{0.021675074679674625`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{1.6323612123520355`, -0.7215383214288835}, {
         2.371638787647957, -1.2804616785711234`}}]}}, 
      {Arrowheads[{{0.02216245789733505, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{1.6482601414682654`, 0.30740216408817506`}, {
         2.3557398585317273`, -0.3230427890881822}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.030558777759504184`, 1.}}], 
       {RGBColor[0.5508429870822062, 0, 0], 
        ArrowBox[{{2.7885373139564598`, -10.627112471047365`}, {
         3.2174626860435325`, -9.392887528952635}}]}}, 
      {Arrowheads[{{0.03003394724169273, 1.}}], 
       {RGBColor[0.6555795629645804, 0, 0], 
        ArrowBox[{{2.7575336161764223`, -9.602323958508727}, {
         3.2484663838235703`, -8.415676041491274}}]}}, 
      {Arrowheads[{{0.029348104613276447`, 1.}}], 
       {RGBColor[0.7691515242853544, 0, 0], 
        ArrowBox[{{2.719834974635315, -8.567901774712695}, {
         3.2861650253646766`, -7.448098225287307}}]}}, 
      {Arrowheads[{{0.02845194036578891, 1.}}], 
       {RGBColor[0.8929555319902699, 0, 0], 
        ArrowBox[{{2.6744837322983894`, -7.518932078908512}, {
         3.331516267701603, -6.495067921091491}}]}}, 
      {Arrowheads[{{0.027308271713304594`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{2.621875858621121, -6.4482605576013885`}, {
         3.384124141378871, -5.5637394423986155`}}]}}, 
      {Arrowheads[{{0.025956677086416243`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{2.566259728106702, -5.34734905324561}, {
         3.43974027189329, -4.662650946754394}}]}}, 
      {Arrowheads[{{0.02463717763810288, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{2.5191021025708764`, -4.212026387920765}, {
         3.486897897429116, -3.7959736120792416`}}]}}, 
      {Arrowheads[{{0.02380207105669311, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{2.4968437002535575`, -3.055430152177073}, {
         3.509156299746435, -2.950569847822934}}]}}, 
      {Arrowheads[{{0.02368203012070097, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{2.5046073824145134`, -1.9128784485547368`}, {
         3.5013926175854784`, -2.09112155144527}}]}}, 
      {Arrowheads[{{0.0239315779697623, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{2.5249919072454707`, -0.8185805235069231}, {
         3.4810080927545215`, -1.1834194764930839`}}]}}, 
      {Arrowheads[{{0.024074581242107207`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{2.5349254360295315`, 0.20621835447106415`}, {
         3.471074563970461, -0.22185897947107125`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.030744062721984072`, 1.}}], 
       {RGBColor[0.5082268902921809, 0, 0], 
        ArrowBox[{{3.734692423980062, -10.609572354728348`}, {
         4.2733075760199295`, -9.41042764527165}}]}}, 
      {Arrowheads[{{0.030308258551853658`, 1.}}], 
       {RGBColor[0.6033376496176034, 0, 0], 
        ArrowBox[{{3.6998807762598727`, -9.581157408775109}, {
         4.308119223740119, -8.436842591224892}}]}}, 
      {Arrowheads[{{0.029764830243276943`, 1.}}], 
       {RGBColor[0.7026550495929613, 0, 0], 
        ArrowBox[{{3.6593002757115096`, -8.542896000301994}, {
         4.348699724288482, -7.473103999698008}}]}}, 
      {Arrowheads[{{0.029097407290311336`, 1.}}], 
       {RGBColor[0.806104288679846, 0, 0], 
        ArrowBox[{{3.6131131060574235`, -7.4909245140171326`}, {
         4.3948868939425685`, -6.5230754859828695`}}]}}, 
      {Arrowheads[{{0.028309898555713815`, 1.}}], 
       {RGBColor[0.9107122267790296, 0, 0], 
        ArrowBox[{{3.563158223112994, -6.420693662929232}, {
         4.4448417768869986`, -5.591306337070772}}]}}, 
      {Arrowheads[{{0.027456125684141477`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{3.514304837478127, -5.32865035123537}, {
         4.493695162521865, -4.681349648764635}}]}}, 
      {Arrowheads[{{0.02666626561081571, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{3.474926420522689, -4.216351274047447}, {
         4.533073579477303, -3.791648725952559}}]}}, 
      {Arrowheads[{{0.0261090691582246, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{3.4535494784291494`, -3.095604949190852}, {
         4.554450521570843, -2.9103950508091545`}}]}}, 
      {Arrowheads[{{0.025859011646685484`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{3.4513388416871327`, -1.987943834049935}, {
         4.55666115831286, -2.0160561659500718`}}]}}, 
      {Arrowheads[{{0.025818835342116896`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{3.458793261106062, -0.9147875846067202}, {
         4.54920673889393, -1.0872124153932867`}}]}}, 
      {Arrowheads[{{0.025829106072034074`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{3.4631586615088503`, 0.10360710423902152`}, {
         4.544841338491142, -0.11924772923902863`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.030941014575518476`, 1.}}], 
       {RGBColor[0.4582782445772672, 0, 0], 
        ArrowBox[{{4.690869797671705, -10.592141420853162`}, {
         5.319130202328286, -9.427858579146838}}]}}, 
      {Arrowheads[{{0.03058717574605545, 1.}}], 
       {RGBColor[0.5445441418931242, 0, 0], 
        ArrowBox[{{4.654991485324247, -9.561367393455175}, {
         5.355008514675744, -8.456632606544826}}]}}, 
      {Arrowheads[{{0.030164609184756053`, 1.}}], 
       {RGBColor[0.6312940854699842, 0, 0], 
        ArrowBox[{{4.614774797966497, -8.521426187051485}, {
         5.395225202033493, -7.494573812948516}}]}}, 
      {Arrowheads[{{0.029671861763115724`, 1.}}], 
       {RGBColor[0.7181074089676093, 0, 0], 
        ArrowBox[{{4.571097417038772, -7.469746772689242}, {
         5.4389025829612185`, -6.54425322731076}}]}}, 
      {Arrowheads[{{0.029122828149447166`, 1.}}], 
       {RGBColor[0.8024490207816053, 0, 0], 
        ArrowBox[{{4.52623183951473, -6.4040364340946665`}, {
         5.483768160485261, -5.6079635659053375`}}]}}, 
      {Arrowheads[{{0.028557048883791177`, 1.}}], 
       {RGBColor[0.879526237702655, 0, 0], 
        ArrowBox[{{4.484282624946754, -5.323731204154718}, {
         5.525717375053237, -4.686268795845287}}]}}, 
      {Arrowheads[{{0.028041379320554206`, 1.}}], 
       {RGBColor[0.9431341306607846, 0, 0], 
        ArrowBox[{{4.450668204594778, -4.232281803383887}, {
         5.559331795405213, -3.7757181966161193`}}]}}, 
      {Arrowheads[{{0.027647246327148916`, 1.}}], 
       {RGBColor[0.9882726531255425, 0, 0], 
        ArrowBox[{{4.429777569365982, -3.1389542342377355`}, {
         5.5802224306340085`, -2.867045765762271}}]}}, 
      {Arrowheads[{{0.02740797651782916, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{4.421692953745962, -2.0576452129992258`}, {
         5.5883070462540285`, -1.9463547870007811`}}]}}, 
      {Arrowheads[{{0.027299123479165577`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{4.421373290797053, -1.0022433506981363`}, {
         5.588626709202938, -0.9997566493018706}}]}}, 
      {Arrowheads[{{0.02727086400467482, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{4.422251897248425, 0.010109736624907897`}, {
         5.587748102751566, -0.025750361624915005`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031136122610891315`, 1.}}], 
       {RGBColor[0.402355775350159, 0, 0], 
        ArrowBox[{{5.656299957247293, -10.576402785047812`}, {
         6.355700042752698, -9.443597214952188}}]}}, 
      {Arrowheads[{{0.0308521565279428, 1.}}], 
       {RGBColor[0.4814951670025027, 0, 0], 
        ArrowBox[{{5.621175973992836, -9.544693235746271}, {
         6.390824026007154, -8.473306764253728}}]}}, 
      {Arrowheads[{{0.030525411283153794`, 1.}}], 
       {RGBColor[0.5581456907340964, 0, 0], 
        ArrowBox[{{5.583107023891587, -8.505043267233875}, {
         6.428892976108402, -7.510956732766127}}]}}, 
      {Arrowheads[{{0.03015971531173761, 1.}}], 
       {RGBColor[0.6322224426306677, 0, 0], 
        ArrowBox[{{5.543253283247401, -7.4560130292161295`}, {
         6.468746716752588, -6.557986970783873}}]}}, 
      {Arrowheads[{{0.02976841281213914, 1.}}], 
       {RGBColor[0.7020517999844734, 0, 0], 
        ArrowBox[{{5.503735032311676, -6.396843979505598}, {
         6.508264967688314, -5.615156020494406}}]}}, 
      {Arrowheads[{{0.029377201848942023`, 1.}}], 
       {RGBColor[0.7647257242015302, 0, 0], 
        ArrowBox[{{5.467629860295437, -5.3284362737223825`}, {
         6.544370139704553, -4.681563726277623}}]}}, 
      {Arrowheads[{{0.029021766530677038`, 1.}}], 
       {RGBColor[0.8168652833397861, 0, 0], 
        ArrowBox[{{5.43835043336891, -4.254479826703985}, {
         6.5736495666310795`, -3.753520173296021}}]}}, 
      {Arrowheads[{{0.028736924100436538`, 1.}}], 
       {RGBColor[0.8559362593290284, 0, 0], 
        ArrowBox[{{5.418280228979783, -3.1819748790757725`}, {
         6.593719771020207, -2.824025120924234}}]}}, 
      {Arrowheads[{{0.028541820526381028`, 1.}}], 
       {RGBColor[0.8814876743261981, 0, 0], 
        ArrowBox[{{5.407369438724427, -2.1202378579133545`}, {
         6.604630561275563, -1.883762142086652}}]}}, 
      {Arrowheads[{{0.02843415776348423, 1.}}], 
       {RGBColor[0.895202750992905, 0, 0], 
        ArrowBox[{{5.403060053690616, -1.0784497054061608`}, {
         6.608939946309373, -0.923550294593846}}]}}, 
      {Arrowheads[{{0.028400641120140034`, 1.}}], 
       {RGBColor[0.8994192320985817, 0, 0], 
        ArrowBox[{{5.402109197838504, -0.07090971343732054}, {
         6.609890802161486, 0.05526908843731344}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.03132101302296385, 1.}}], 
       {RGBColor[0.3405901048056213, 0, 0], 
        ArrowBox[{{6.629732300453802, -10.563217264185738`}, {
         7.384267699546188, -9.456782735814262}}]}}, 
      {Arrowheads[{{0.03109407596809339, 1.}}], 
       {RGBColor[0.41507566023497683`, 0, 0], 
        ArrowBox[{{6.596405771789211, -9.531798890654462}, {
         7.417594228210778, -8.486201109345538}}]}}, 
      {Arrowheads[{{0.030840921353645235`, 1.}}], 
       {RGBColor[0.48434682918471056`, 0, 0], 
        ArrowBox[{{6.561267670367697, -8.49386279934583}, {
         7.452732329632292, -7.522137200654171}}]}}, 
      {Arrowheads[{{0.030566505969593167`, 1.}}], 
       {RGBColor[0.5491365592022552, 0, 0], 
        ArrowBox[{{6.525487133134403, -7.448795558636749}, {
         7.4885128668655865`, -6.565204441363254}}]}}, 
      {Arrowheads[{{0.03028130532070784, 1.}}], 
       {RGBColor[0.6086913469943322, 0, 0], 
        ArrowBox[{{6.49082922386647, -6.396735091914632}, {
         7.523170776133519, -5.615264908085373}}]}}, 
      {Arrowheads[{{0.030001771709690872`, 1.}}], 
       {RGBColor[0.6614072584293423, 0, 0], 
        ArrowBox[{{6.459510588536711, -5.339154922252936}, {
         7.554489411463278, -4.67084507774707}}]}}, 
      {Arrowheads[{{0.029748261251017767`, 1.}}], 
       {RGBColor[0.7054373597181867, 0, 0], 
        ArrowBox[{{6.433721776047083, -4.279377946154026}, {
         7.580278223952906, -3.7286220538459802`}}]}}, 
      {Arrowheads[{{0.02954003088811818, 1.}}], 
       {RGBColor[0.7393858109834354, 0, 0], 
        ArrowBox[{{6.414884812147299, -3.2226311172736937`}, {
         7.599115187852689, -2.7833688827263123`}}]}}, 
      {Arrowheads[{{0.029389605809622413`, 1.}}], 
       {RGBColor[0.7628298826454503, 0, 0], 
        ArrowBox[{{6.403054973025744, -2.1753118749800424`}, {
         7.610945026974245, -1.8286881250199643`}}]}}, 
      {Arrowheads[{{0.029300696165550227`, 1.}}], 
       {RGBColor[0.7762991673280426, 0, 0], 
        ArrowBox[{{6.3970207228869045`, -1.1435723454581426`}, {
         7.616979277113084, -0.8584276545418643}}]}}, 
      {Arrowheads[{{0.029271557582259376`, 1.}}], 
       {RGBColor[0.7806541423675765, 0, 0], 
        ArrowBox[{{6.39523991141764, -0.1396198314926434}, {
         7.6187600885823485`, 0.1239792064926363}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031491356399762235`, 1.}}], 
       {RGBColor[0.2710759842735416, 0, 0], 
        ArrowBox[{{7.609809573690972, -10.552876646546656`}, {
         8.406190426309015, -9.467123353453346}}]}}, 
      {Arrowheads[{{0.031309906447939455`, 1.}}], 
       {RGBColor[0.3446242807140131, 0, 0], 
        ArrowBox[{{7.578780170169567, -9.522646432070722}, {
         8.43721982983042, -8.495353567929278}}]}}, 
      {Arrowheads[{{0.031112614094070613`, 1.}}], 
       {RGBColor[0.4095183564762204, 0, 0], 
        ArrowBox[{{7.546779597451372, -8.487279795236356}, {
         8.469220402548617, -7.528720204763645}}]}}, 
      {Arrowheads[{{0.030904071565700485`, 1.}}], 
       {RGBColor[0.4680788066921247, 0, 0], 
        ArrowBox[{{7.514859811342978, -7.446698650542}, {
         8.50114018865701, -6.567301349458003}}]}}, 
      {Arrowheads[{{0.03069203125736309, 1.}}], 
       {RGBColor[0.5205732720462183, 0, 0], 
        ArrowBox[{{7.484421273731838, -6.401496963707522}, {
         8.53157872626815, -5.6105030362924815`}}]}}, 
      {Arrowheads[{{0.030487241937539128`, 1.}}], 
       {RGBColor[0.5663745013054979, 0, 0], 
        ArrowBox[{{7.457056805569771, -5.353263784905744}, {
         8.558943194430217, -4.656736215094261}}]}}, 
      {Arrowheads[{{0.030302122252325443`, 1.}}], 
       {RGBColor[0.604561087076822, 0, 0], 
        ArrowBox[{{7.434233202848657, -4.304789416645532}, {
         8.581766797151332, -3.703210583354475}}]}}, 
      {Arrowheads[{{0.030148388966853748`, 1.}}], 
       {RGBColor[0.6343652375356896, 0, 0], 
        ArrowBox[{{7.416896071762757, -3.2599652991032184`}, {
         8.59910392823723, -2.7460347008967876`}}]}}, 
      {Arrowheads[{{0.03003466923822836, 1.}}], 
       {RGBColor[0.6554481268768731, 0, 0], 
        ArrowBox[{{7.405213505879731, -2.2232585146328656`}, {
         8.610786494120257, -1.7807414853671413`}}]}}, 
      {Arrowheads[{{0.02996552409829058, 1.}}], 
       {RGBColor[0.6679041860044528, 0, 0], 
        ArrowBox[{{7.39868241093878, -1.1988452460927053`}, {
         8.617317589061209, -0.8031547539073017}}]}}, 
      {Arrowheads[{{0.029942413224655424`, 1.}}], 
       {RGBColor[0.672009658071045, 0, 0], 
        ArrowBox[{{7.3966102526562985`, -0.19750539167884287`}, {
         8.61938974734369, 0.18186476667883578`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.03164554076109605, 1.}}], 
       {RGBColor[0.18653856431270552`, 0, 0], 
        ArrowBox[{{8.595270709902092, -10.54530188929406}, {
         9.422729290097893, -9.474698110705939}}]}}, 
      {Arrowheads[{{0.03149998824645807, 1.}}], 
       {RGBColor[0.2670607254671243, 0, 0], 
        ArrowBox[{{8.566701022172547, -9.516829501029424}, {
         9.451298977827442, -8.501170498970577}}]}}, 
      {Arrowheads[{{0.031345059131712004`, 1.}}], 
       {RGBColor[0.3316828286188865, 0, 0], 
        ArrowBox[{{8.537751786968625, -8.484438994253937}, {
         9.48024821303136, -7.531561005746065}}]}}, 
      {Arrowheads[{{0.03118458361551471, 1.}}], 
       {RGBColor[0.3871548097173671, 0, 0], 
        ArrowBox[{{8.5093203142186, -7.4483647353596}, {
         9.508679685781386, -6.565635264640402}}]}}, 
      {Arrowheads[{{0.0310242226733128, 1.}}], 
       {RGBColor[0.43535102408317017`, 0, 0], 
        ArrowBox[{{8.482500684852667, -6.409387535500621}, {
         9.53549931514732, -5.602612464499382}}]}}, 
      {Arrowheads[{{0.030871210441229993`, 1.}}], 
       {RGBColor[0.47661757028371177`, 0, 0], 
        ArrowBox[{{8.458456637173027, -5.36900043523432}, {
         9.55954336282696, -4.640999564765685}}]}}, 
      {Arrowheads[{{0.030733560819330052`, 1.}}], 
       {RGBColor[0.5107445974453229, 0, 0], 
        ArrowBox[{{8.438220962624527, -4.329468548166868}, {
         9.57977903737546, -3.678531451833138}}]}}, 
      {Arrowheads[{{0.030618876911690466`, 1.}}], 
       {RGBColor[0.5374183635809722, 0, 0], 
        ArrowBox[{{8.422484405407252, -3.293692265788497}, {
         9.595515594592733, -2.7123077342115094`}}]}}, 
      {Arrowheads[{{0.030533212555204022`, 1.}}], 
       {RGBColor[0.5564475762738179, 0, 0], 
        ArrowBox[{{8.411482982693455, -2.2648338015839022`}, {
         9.606517017306532, -1.7391661984161044`}}]}}, 
      {Arrowheads[{{0.030480505124950957`, 1.}}], 
       {RGBColor[0.567813426025402, 0, 0], 
        ArrowBox[{{8.405073436133984, -1.2457673275412744`}, {
         9.612926563866, -0.7562326724587325}}]}}, 
      {Arrowheads[{{0.03046274525791502, 1.}}], 
       {RGBColor[0.5715878998655773, 0, 0], 
        ArrowBox[{{8.402980759011651, -0.246324653483057}, {9.615019240988335,
          0.2306840284830499}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031783584253192956`, 1.}}], 
       {RGBColor[5.1619136559035694`*^-8, 0, 0], 
        ArrowBox[{{9.585032176316261, -10.540211664935345`}, {
         10.434967823683726`, -9.479788335064654}}]}}, 
      {Arrowheads[{{0.0316662674285434, 1.}}], 
       {RGBColor[0.1719934927270354, 0, 0], 
        ArrowBox[{{9.55889380380161, -9.513799974160456}, {
         10.461106196198374`, -8.504200025839545}}]}}, 
      {Arrowheads[{{0.031543604143887606`, 1.}}], 
       {RGBColor[0.24575238969939006`, 0, 0], 
        ArrowBox[{{9.532779518279964, -8.484483560833265}, {
         10.487220481720021`, -7.531516439166737}}]}}, 
      {Arrowheads[{{0.03141865937375274, 1.}}], 
       {RGBColor[0.30274810607427316`, 0, 0], 
        ArrowBox[{{9.507436501358004, -7.45265713929337}, {
         10.512563498641981`, -6.561342860706633}}]}}, 
      {Arrowheads[{{0.03129558108981686, 1.}}], 
       {RGBColor[0.34975681323755076`, 0, 0], 
        ArrowBox[{{9.483720605049973, -6.419137270080496}, {
         10.53627939495001, -5.592862729919508}}]}}, 
      {Arrowheads[{{0.03117937996934552, 1.}}], 
       {RGBColor[0.3888166954909951, 0, 0], 
        ArrowBox[{{9.462503162196441, -5.385238747257489}, {
         10.557496837803546`, -4.624761252742516}}]}}, 
      {Arrowheads[{{0.031075453710118876`, 1.}}], 
       {RGBColor[0.4205809790806379, 0, 0], 
        ArrowBox[{{9.444546757999243, -4.352768940856755}, {
         10.575453242000743`, -3.6552310591432504`}}]}}, 
      {Arrowheads[{{0.03098894626132827, 1.}}], 
       {RGBColor[0.44522288112481645`, 0, 0], 
        ArrowBox[{{9.430389815102723, -3.3238974866810147`}, {
         10.58961018489726, -2.6821025133189917`}}]}}, 
      {Arrowheads[{{0.030924141045493993`, 1.}}], 
       {RGBColor[0.46278181088702564`, 0, 0], 
        ArrowBox[{{9.420293971610732, -2.3008914497218704`}, {
         10.599706028389253`, -1.7031085502781362`}}]}}, 
      {Arrowheads[{{0.030884091791894587`, 1.}}], 
       {RGBColor[0.4732898721823549, 0, 0], 
        ArrowBox[{{9.414289705601075, -1.2857580467428125`}, {
         10.605710294398913`, -0.7162419532571944}}]}}, 
      {Arrowheads[{{0.030870554499512, 1.}}], 
       {RGBColor[0.47678636410696196`, 0, 0], 
        ArrowBox[{{9.412302913516193, -0.28770241887454473`}, {
         10.607697086483793`, 0.2720617938745376}}]}}}}}, 
   GraphicsComplexBox[CompressedData["
1:eJxlnHVYVdvWxukU6UYQsMDGOMpR5zQxUOzuwAZFxU6wULEbC7sb8RhzKooI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    "], {{}, {}, 
     TagBox[
      TooltipBox[
       {RGBColor[1, 0, 1], Thickness[0.002], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115,
          116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 
         129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142,
          143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 
         156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169,
          170, 171, 172}], LineBox[CompressedData["
1:eJwN0Nc6FgAAAND/LxoUTRQJ0SahEkllJo2vR+gB6qXcKgoZWWkrSmZp0CIV
oSHEuTgvcBKvXLt8NRgIBCqo5Do3qKKam9yihlrquE09DTTSxB2aaaGVNtq5
Swf3uM8DHvKIxzyhk6c8o4tunvOCHl7SSx/9DDDIEK94zTBveMs73jPCKB/4
yCc+84UxxvnKBN/4zg8mmeIn08wwyy9+84e/zPGPeRZY5D9LBKQGWcFKQghl
FatZw1rCCGcd64kgkg1sZBOb2cJWoogmhm1sJ5Y4dhDPThJIJIldJJPCbvaw
l33s5wAHSSWNQ6RzmAwyyeIIRzlGNsfJIZcT5HGSfE5xmjMUUEgRxZRQylnK
OEc557nARS6xDCnWVLM=
         "]], LineBox[CompressedData["
1:eJwVzec6FQAAgOHjUrokx6hQcVQyTzKyKpKTTfZeyRaVkT2ys8n1ePvxPs/3
73sQCgdzogKBQIRoESSGWOKI5yGPeEwCiSTxhKc8I5kUQqTynBe8JI1XpJNB
Jllk838e5jW5vCGPfAoo5C1FFFNCKWW84z0fKKeCj1TyiSoifKaaGmqpo54G
GmmimS+00Eob7XTQSRfd9NBLH/0MMMgQw4zwlVG+McY4E0wyxTQzzPKdOeb5
wU9+scAiSyzzmxVWWWOdDTbZYpsddvnDHvsccMgRx5zwl1POOOeCS6645oZb
/nHHPX/9T/U=
         "]], LineBox[CompressedData["
1:eJwVztc6kAEAgOHflpGVGZmVysreexUlRFknLoDLcIkqu0FW2cp+HbzP8x1+
+bPzI3MhQRAssCi+8JVvLLHMCqussc4G3/nBT36xyRa/2WaHXfbY5w9/OeCQ
I4454ZQzzvnHfy645Iprbri9Hw0NghBCCSOcCCKJIpoHxBBLHPE8JIFEkkgm
hUekkkY6GWSSxWOyyeEJueSRTwGFFPGUZzynmBe85BUllFJGORW8ppIqqqmh
ljrqaaCRJpppoZU22umgky666aGXPvp5w1sGGOQd7xniA8OMMMpHxhjnE5+Z
YJIpppnhDlu/OdY=
         "]], LineBox[CompressedData["
1:eJwNwwc6kAEAANC/buJKDiCZKbtsGVmhZGVmbyqbooyyZZeZsg7ive97IRFJ
oYkPgiAoM+xhEDwy3MdGGGmU0cYY6xPjfOoz400w0SSTTTHV574wzXQzzDTL
bHPM9aV55ltgoa8sstgSSy3zteVWWOkb31rlO6utsdY6631vg4022WyLrX6w
zXY77LTLbnvstc9+Bxx0yGFH/OgnPzvqmONOOOmU08446xe/Oue83/zugosu
uewPf7riqmuuu+GmW277yx133XPfAw898rd/PPbEU88898K/XvrP/1557Y23
3nkPnXBYMA==
         "]], LineBox[CompressedData["
1:eJwNw4c2lgEAANCP3yjZWVFGhJCZmVWRFaFlZZPNg3hNhbKiIsK959y82c3h
jbAgCLbdCQ+Cb3531z33/eFPDzz0yGNP/OWpZ/72j38998J/Xnrlf6+9MQgF
QZjhhoww0iijveNdY7xnrHHGm2CiSSZ73xRTTTPdDB+YaZYPfWS2Oeaa52Pz
LfCJhRZZ7FNLLLXMZ5ZbYaVVVlvjc2uts94GG23yhc222Gqb7b70la/tsNM3
dtltj732+dZ+B3znoEMO+94PfvSTnx1x1DHHnfCLk0457Yyzzjnvgot+dcll
V1x1zXU33HTLW9WlNgc=
         "]], LineBox[CompressedData["
1:eJwNw4dWSAEAANCXykz2HsnM3kIo8wN8gg/g2KvsvTfZKZuMkL33ntlbRjYZ
UXTvOTe634C+/UOCIMhyYGgQDHKwQxzqMIc7wpGOcrSJJjnGsY5zvBOc6CQn
O8WpTnO6M5zpLGc7x7nOc74LXOgiF7vEpS4z2eWucKWrXO0a15riOlNNc70b
3OgmN7vFrW5zu+nucKe73G2Ge9zrPjPd7wEPesjDHvGoxzzuCU96ytOe8azn
PO8FL3rJy17xqte87g1vesvb3jHLu97zvg986CMf+8SnPvO5L3zpK7N97Rvf
+s4c3/vBj37ys1/86je/m+sPf/rL3+b5x7/mW+A//xuEBUGIRQw1zHCLWszi
lrCkpYywtJGWsazlLG8FK1rJylaxqtWsbg1rWsvaRlnHaOtaz/o2sKGNjLGx
TWxqM5vbwpa2srVtbGs729vBWDvayc7G2cWudjPeBLvbw572srd9LARnZXXQ

         "]], LineBox[CompressedData["
1:eJwNw4dWjgEAANDPOb2Ip6GkKIXS8KNh9EdGMlIoo2SGQmVLssqMKDMyQqGS
mZESeoDuPedODIXjciYEQdDopIggmGykUU4x2qnGGOs0pxtnvDNMMNGZznK2
SSY7xxRTTTPduYac53wXmGGmWWa70EUudok5hs11qcvMc7krXOkq811tgWtc
6zrXW+gGiyx2o5vcbImlbnGr29xumeXusMKd7nK3e9zrPivd7wEPWmW1hzzs
EWustc6jHvO4JzzpKU97xnrP2uA5Gz3vBS96ycs22ewVr3rN697wpi3e8rat
3vGubbZ7z/s+8KGPfGyHT3xqp8987gtf2uUrX/vGbnt86zvf22uf/X5wwI9+
8rNf/Oo3B/3uD3/6yyF/O+yIfxz1r//875jj3FhwJw==
         "]], 
        LineBox[CompressedData["
1:eJwNw4c6lQEAANBfXdEgNDVdUUkqFAqRjAoNIbNx7ZRbCklTJRRFD+ApJWk4
5/tOOBJtGIoJgmDJ5VAQ/HTFX6762zX/+Nd//jeIDYIYN7jRkLFuMs54N7vF
rW4zwUS3m2SyKe5wp7vc7R73muo+93vAgx7ysGmGTfeIGWZ61GMeN8sTZnvS
HE952jPmmme+Zz1ngYUWed4LFltiqRcts9xLVnjZSqustsYrXvWatdZZ73Vv
eNNbNnjbRpts9o4tttpmux12etd73veBEbvstsde++x3wIcO+sjHDhn1iU8d
9pnPHXHUMV847ksnfOVr3/jWd7530g9+9JNTfnbaGWf94lfnnPeb311w0R+u
A3RVOp8=
         "]], LineBox[CompressedData["
1:eJwNwwdaiAEAANA/KkRCCmWUkBGllMyMG3SEDsBlhCJZDSqiECols2SFrKJI
Q0LZI977vpeYtzt3V0gQBNXuCQuCfPe6z/0WWOgBD1rkIYs97BGPeszjllhq
meWe8KQVVlrlKU9b7RnPWmOt5zzvBeu86CUvW2+DjV6xyWav2uI1r3vDm97y
tq22ecd273rP+z7woR0+8rFP7PSpz3zuC1/aZbevfG2Pvb7xrX2+s98BBx3y
vcN+cMSPfvKzo475xa9+87s//Okvf/vHv477zyA8CEKc4ERDDTPcSU52ihFO
dZqRTjfKGc50ltHONsZY5zjXecYZ73wXuNBFJpjoYpNc4lKXmexyV7jSVaa4
2jWmmuZa081wnZlmud5sN7jRTW52i1vNcZvb3eFO/wMUKmQA
         "]]},
       RowBox[{
         RowBox[{"ArcCos", "[", 
           RowBox[{"1", "+", 
             FractionBox[
              RowBox[{
                RowBox[{"0.`", "\[VeryThinSpace]"}], "+", 
                RowBox[{"1.`", " ", 
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3.01`"}], "+", "y"}], ")"}]}]}], 
              SqrtBox[
               RowBox[{
                 SuperscriptBox[
                  RowBox[{"Abs", "[", 
                    RowBox[{
                    RowBox[{"0.`", "\[VeryThinSpace]"}], "+", "x"}], "]"}], 
                  "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"Abs", "[", 
                    RowBox[{
                    RowBox[{"-", "3.01`"}], "+", "y"}], "]"}], "2"]}]]], "-", 
             
             FractionBox[
              RowBox[{
                RowBox[{"0.`", "\[VeryThinSpace]"}], "+", 
                RowBox[{"1.`", " ", 
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3.01`", "\[VeryThinSpace]"}], "+", "y"}], 
                    ")"}]}]}], 
              SqrtBox[
               RowBox[{
                 SuperscriptBox[
                  RowBox[{"Abs", "[", 
                    RowBox[{
                    RowBox[{"0.`", "\[VeryThinSpace]"}], "+", "x"}], "]"}], 
                  "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"Abs", "[", 
                    RowBox[{
                    RowBox[{"3.01`", "\[VeryThinSpace]"}], "+", "y"}], "]"}], 
                  "2"]}]]]}], "]"}], "\[Equal]", 
         RowBox[{"{", 
           
           RowBox[{"0.2`", ",", "0.6`", ",", "1.`", ",", "1.4`", ",", "1.8`", 
             ",", "2.2`", ",", "2.8`"}], "}"}]}]],
      Annotation[#, 
       ArcCos[1 + (0. + 
           1. (-3.01 + $CellContext`y)) (Abs[0. + $CellContext`x]^2 + 
            Abs[-3.01 + $CellContext`y]^2)^Rational[-1, 2] - (0. + 
          1. (3.01 + $CellContext`y)) (Abs[0. + $CellContext`x]^2 + 
           Abs[3.01 + $CellContext`y]^2)^Rational[-1, 2]] == {0.2, 0.6, 1., 
        1.4, 1.8, 2.2, 2.8}, "Tooltip"]& ]}]},
  AspectRatio->1,
  DisplayFunction->Identity,
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "TransparentPolygonMesh" -> True},
  PlotRange->{{-10.689501332449025`, 
   10.689501332449025`}, {-10.689501332449025`, 10.689501332449025`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.845114708224493*^9, {3.8451147833676357`*^9, 
   3.84511479309121*^9}},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"hd", "=", "3.01"}], ";", 
   RowBox[{"r0", "=", "2"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"half", " ", "distance"}], ",", " ", "coreradius"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]", "=", 
   RowBox[{"0", 
    RowBox[{"\[Pi]", "/", "4."}]}]}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"rotation", " ", "angle", " ", "in", " ", "radiant"}], " ", "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{"hh", "=", "10.01"}], ";", 
  RowBox[{"xmin", "=", 
   RowBox[{"-", "hh"}]}], ";", 
  RowBox[{"xmax", "=", "hh"}], ";", 
  RowBox[{"ymin", "=", 
   RowBox[{"-", "hh"}]}], ";", 
  RowBox[{"ymax", "=", "hh"}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"size", " ", "of", " ", "picture"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"lx", "=", 
   RowBox[{"Round", "[", 
    RowBox[{"xmax", "-", "xmin", "+", "1"}], "]"}]}], ";", 
  RowBox[{"ly", "=", 
   RowBox[{"Round", "[", 
    RowBox[{"ymax", "-", "ymin", "+", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"achse", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Sin", "[", "\[Omega]", "]"}], ",", 
     RowBox[{"Cos", "[", "\[Omega]", "]"}]}], "}"}]}], ";", 
  RowBox[{"senkr", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Cos", "[", "\[Omega]", "]"}], ",", 
     RowBox[{"-", 
      RowBox[{"Sin", "[", "\[Omega]", "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hdv", "=", 
   RowBox[{"achse", "*", "hd"}]}], ";", 
  RowBox[{"v1", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", ",", "y"}], "}"}], "-", "hdv"}]}], ";", 
  RowBox[{"v2", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", ",", "y"}], "}"}], "+", "hdv"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d1", "=", 
   RowBox[{"Norm", "[", "v1", "]"}]}], ";", 
  RowBox[{"d2", "=", 
   RowBox[{"Norm", "[", "v2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rinv", "=", 
   RowBox[{"Abs", "[", 
    RowBox[{
     RowBox[{"1", "/", "d1"}], "-", 
     RowBox[{"1", "/", "d2"}]}], "]"}]}], ";", 
  RowBox[{"\[Alpha]", "=", 
   RowBox[{"ArcTan", "[", 
    FractionBox["1.", 
     RowBox[{"r0", "*", "rinv"}]], "]"}]}], ";", 
  RowBox[{"ny", "=", 
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"v1", ".", "achse"}], "/", "d1"}], "-", 
    RowBox[{
     RowBox[{"v2", ".", "achse"}], "/", "d2"}]}]}], ";", 
  RowBox[{"nx", "=", 
   RowBox[{
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox["ny", "2"]}]], "*", 
    RowBox[{"Sign", "[", 
     RowBox[{
      RowBox[{"x", "*", 
       RowBox[{"Cos", "[", "\[Omega]", "]"}]}], "-", 
      RowBox[{"y", "*", 
       RowBox[{"Sin", "[", "\[Omega]", "]"}]}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nv", "=", 
   RowBox[{"{", 
    RowBox[{"nx", ",", "ny"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pfeileP", "=", 
   RowBox[{"VectorPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sin", "[", "\[Alpha]", "]"}], "nv"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "xmin", ",", "xmax"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "ymin", ",", "ymax"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "False"}], ",", 
     RowBox[{"VectorPoints", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"lx", ",", "ly"}], "}"}]}], ",", 
     RowBox[{"VectorStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Thickness", "[", "0.003", "]"}], "}"}]}], ",", 
     RowBox[{"VectorScale", "\[Rule]", "0.048"}], ",", 
     RowBox[{"VectorColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{
          RowBox[{"2", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["#5", "2"]}], ")"}], "0.5"]}], ",", "0", ",", 
          "0"}], "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"RegionFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}], ",", 
        RowBox[{
         RowBox[{"1", "/", "d1"}], ">", 
         RowBox[{"1", "/", "d2"}]}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pfeileM", "=", 
   RowBox[{"VectorPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sin", "[", "\[Alpha]", "]"}], "nv"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "xmin", ",", "xmax"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "ymin", ",", "ymax"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "False"}], ",", 
     RowBox[{"VectorPoints", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"lx", ",", "ly"}], "}"}]}], ",", 
     RowBox[{"VectorStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Thickness", "[", "0.003", "]"}], "}"}]}], ",", 
     RowBox[{"VectorScale", "\[Rule]", "0.048"}], ",", 
     RowBox[{"VectorColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", 
          RowBox[{"2", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["#5", "2"]}], ")"}], "0.5"]}], ",", "0"}], "]"}],
         "&"}], ")"}]}], ",", 
     RowBox[{"RegionFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}], ",", 
        RowBox[{
         RowBox[{"1", "/", "d1"}], "<", 
         RowBox[{"1", "/", "d2"}]}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Efeld", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ArcCos", "[", "ny", "]"}], "\[Equal]", 
      RowBox[{"{", 
       RowBox[{
       "0.2", ",", "0.6", ",", "1.0", ",", "1.4", ",", "1.8", ",", "2.2", ",",
         "2.8"}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "xmin", ",", "xmax"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "ymin", ",", "ymax"}], "}"}], ",", 
     RowBox[{"ContourStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.002", "]"}], ",", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"2", ",", "0", ",", "1"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "False"}]}], "]"}]}], ";", 
  RowBox[{"kreis1", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Circle", "[", 
     RowBox[{"hdv", ",", "r0"}], "]"}], "]"}]}], ";", 
  RowBox[{"kreis2", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Circle", "[", 
     RowBox[{
      RowBox[{"-", "hdv"}], ",", "r0"}], "]"}], "]"}]}], ";", 
  RowBox[{"Show", "[", 
   RowBox[{"pfeileP", ",", "pfeileM", ",", "Efeld"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.843813473423911*^9, 3.843813527394259*^9}, {
  3.8438137422451477`*^9, 3.8438138044368896`*^9}, {3.843814016376412*^9, 
  3.8438140189854527`*^9}, {3.843814055281494*^9, 3.843814110660245*^9}, {
  3.8438148269670467`*^9, 3.843814846084723*^9}, {3.843817990861575*^9, 
  3.843817993722975*^9}, {3.845114665802537*^9, 3.845114668047455*^9}, {
  3.845114826917005*^9, 3.845114828210847*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031783584253193005`, 1.}}], 
       {RGBColor[0., 0, 0], 
        ArrowBox[{{-9.394625381236798, -0.2803396073050394}, \
{-10.625374618763201`, 0.2959802323050323}}]}}, 
      {Arrowheads[{{0.03178185601993461, 1.}}], 
       {RGBColor[0.020893011595017053`, 0, 0], 
        ArrowBox[{{-9.39697310791091, 
         0.7079643717199069}, {-10.623026892089088`, 1.2940356282800858`}}]}}, 
      {Arrowheads[{{0.03177714141420893, 1.}}], 
       {RGBColor[0.04033874124042395, 0, 0], 
        ArrowBox[{{-9.404027732916852, 
         1.6948640361801166`}, {-10.615972267083148`, 
         2.309135963819876}}]}}, 
      {Arrowheads[{{0.031770660690077675`, 1.}}], 
       {RGBColor[0.05712847323211299, 0, 0], 
        ArrowBox[{{-9.415768806670775, 
         2.6740076851382337`}, {-10.604231193329223`, 
         3.331992314861758}}]}}, 
      {Arrowheads[{{0.03176391931185941, 1.}}], 
       {RGBColor[0.07046682359958166, 0, 0], 
        ArrowBox[{{-9.43201934294872, 
         3.6475042075588635`}, {-10.587980657051279`, 
         4.360495792441129}}]}}, 
      {Arrowheads[{{0.03175821068838991, 1.}}], 
       {RGBColor[0.08004045244609372, 0, 0], 
        ArrowBox[{{-9.452339137491276, 
         4.61770229686526}, {-10.567660862508724`, 5.39229770313473}}]}}, 
      {Arrowheads[{{0.03175430640095665, 1.}}], 
       {RGBColor[0.08597555915543033, 0, 0], 
        ArrowBox[{{-9.476006491082835, 
         5.586807033998176}, {-10.543993508917167`, 6.425192966001814}}]}}, 
      {Arrowheads[{{0.03175240910367015, 1.}}], 
       {RGBColor[0.08871624817724237, 0, 0], 
        ArrowBox[{{-9.502097940283752, 
         6.5566087965282165`}, {-10.517902059716247`, 
         7.457391203471772}}]}}, 
      {Arrowheads[{{0.031752297385514924`, 1.}}], 
       {RGBColor[0.08887498780269754, 0, 0], 
        ArrowBox[{{-9.529622216126203, 
         7.528364012499225}, {-10.490377783873797`, 8.487635987500763}}]}}, 
      {Arrowheads[{{0.03175353477278908, 1.}}], 
       {RGBColor[0.08710061845829849, 0, 0], 
        ArrowBox[{{-9.557650624768792, 
         8.502808875044147}, {-10.462349375231208`, 9.51519112495584}}]}}, 
      {Arrowheads[{{0.03175564498193818, 1.}}], 
       {RGBColor[0.08398805608304015, 0, 0], 
        ArrowBox[{{-9.585405743098601, 9.480254416152642}, {-10.4345942569014,
          10.539745583847346`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.03178358425319299, 1.}}], 
       {RGBColor[0., 0, 0], 
        ArrowBox[{{-8.376704274781197, -0.24102537596984133`}, \
{-9.641295725218804, 0.2566660009698343}}]}}, 
      {Arrowheads[{{0.031780527395816674`, 1.}}], 
       {RGBColor[0.027786439420199018`, 0, 0], 
        ArrowBox[{{-8.379315398996, 0.7457931152506178}, {-9.638684601004, 
         1.2562068847493748`}}]}}, 
      {Arrowheads[{{0.03177232516420696, 1.}}], 
       {RGBColor[0.053323520726695064`, 0, 0], 
        ArrowBox[{{-8.387234277487623, 
         1.7284997584852857`}, {-9.630765722512377, 
         2.2755002415147065`}}]}}, 
      {Arrowheads[{{0.03176143677025371, 1.}}], 
       {RGBColor[0.0747811333305006, 0, 0], 
        ArrowBox[{{-8.400598260571321, 
         2.7014603959814734`}, {-9.61740173942868, 3.304539604018519}}]}}, 
      {Arrowheads[{{0.0317507485630885, 1.}}], 
       {RGBColor[0.09104713272079855, 0, 0], 
        ArrowBox[{{-8.419329905886084, 
         3.667759429023267}, {-9.598670094113917, 4.340240570976725}}]}}, 
      {Arrowheads[{{0.031742510286064715`, 1.}}], 
       {RGBColor[0.10182355773109786`, 0, 0], 
        ArrowBox[{{-8.44291826534537, 4.630726124942409}, {-9.575081734654631,
          5.3792738750575815`}}]}}, 
      {Arrowheads[{{0.0317377880105413, 1.}}], 
       {RGBColor[0.10751366492337368`, 0, 0], 
        ArrowBox[{{-8.470391061178303, 
         5.593334444358975}, {-9.547608938821696, 6.418665555641015}}]}}, 
      {Arrowheads[{{0.03173653501944112, 1.}}], 
       {RGBColor[0.10897345524893164`, 0, 0], 
        ArrowBox[{{-8.500476235763658, 
         6.557823331400276}, {-9.517523764236344, 7.456176668599713}}]}}, 
      {Arrowheads[{{0.03173802302907201, 1.}}], 
       {RGBColor[0.10723763823580303`, 0, 0], 
        ArrowBox[{{-8.531843885068094, 
         7.525588028529789}, {-9.486156114931905, 8.490411971470198}}]}}, 
      {Arrowheads[{{0.031741304860374076`, 1.}}], 
       {RGBColor[0.10330591235527446`, 0, 0], 
        ArrowBox[{{-8.56331263704578, 8.497280094482916}, {-9.454687362954221,
          9.52071990551707}}]}}, 
      {Arrowheads[{{0.03174552215131311, 1.}}], 
       {RGBColor[0.09802157053022811, 0, 0], 
        ArrowBox[{{-8.593963567454772, 9.473006869987959}, {-9.42403643254523,
          10.546993130012027`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.03178358425319301, 1.}}], 
       {RGBColor[0., 0, 0], 
        ArrowBox[{{-7.359015651262347, -0.19352857846681093`}, \
{-8.656984348737655, 0.20916920346680382`}}]}}, 
      {Arrowheads[{{0.03177788614166042, 1.}}], 
       {RGBColor[0.03793601681886385, 0, 0], 
        ArrowBox[{{-7.361829924489696, 
         0.7911887621461142}, {-8.654170075510306, 1.2108112378538785`}}]}}, 
      {Arrowheads[{{0.03176290521269911, 1.}}], 
       {RGBColor[0.07226035356917564, 0, 0], 
        ArrowBox[{{-7.370528346013294, 
         1.768009967612986}, {-8.645471653986709, 2.2359900323870066`}}]}}, 
      {Arrowheads[{{0.03174387560655586, 1.}}], 
       {RGBColor[0.10011800056423553`, 0, 0], 
        ArrowBox[{{-7.385614187307351, 
         2.7324358083643476`}, {-8.63038581269265, 3.2735641916356446`}}]}}, 
      {Arrowheads[{{0.03172657822711882, 1.}}], 
       {RGBColor[0.11994182901449019`, 0, 0], 
        ArrowBox[{{-7.407261311720558, 
         3.689070937354509}, {-8.608738688279445, 4.318929062645483}}]}}, 
      {Arrowheads[{{0.03171495922836905, 1.}}], 
       {RGBColor[0.1315866016425801, 0, 0], 
        ArrowBox[{{-7.434870394366926, 
         4.642711677506544}, {-8.581129605633075, 5.367288322493448}}]}}, 
      {Arrowheads[{{0.03171022011672364, 1.}}], 
       {RGBColor[0.13604921950222532`, 0, 0], 
        ArrowBox[{{-7.467051878346633, 
         5.5973826729323175`}, {-8.54894812165337, 6.414617327067671}}]}}, 
      {Arrowheads[{{0.0317114019124611, 1.}}], 
       {RGBColor[0.13495024773178507`, 0, 0], 
        ArrowBox[{{-7.501977138629014, 
         6.555814770310728}, {-8.514022861370988, 7.458185229689262}}]}}, 
      {Arrowheads[{{0.03171657948715086, 1.}}], 
       {RGBColor[0.1300255865354523, 0, 0], 
        ArrowBox[{{-7.537826278360939, 
         7.519416312488623}, {-8.478173721639063, 8.496583687511363}}]}}, 
      {Arrowheads[{{0.03172383510691969, 1.}}], 
       {RGBColor[0.12279105295896417`, 0, 0], 
        ArrowBox[{{-7.573105723685205, 
         8.488562970225937}, {-8.442894276314798, 9.52943702977405}}]}}, 
      {Arrowheads[{{0.03173172470186144, 1.}}], 
       {RGBColor[0.11440429223404237`, 0, 0], 
        ArrowBox[{{-7.606770252187356, 
         9.462979666019768}, {-8.409229747812645, 10.557020333980216`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031783584253192984`, 1.}}], 
       {RGBColor[0., 0, 0], 
        ArrowBox[{{-6.342739881160871, -0.13528997825445788`}, \
{-7.671260118839132, 0.15093060325445076`}}]}}, 
      {Arrowheads[{{0.03177229578073007, 1.}}], 
       {RGBColor[0.053393043696246985`, 0, 0], 
        ArrowBox[{{-6.345567182736799, 
         0.8464012592583235}, {-7.668432817263204, 1.1555987407416692`}}]}}, 
      {Arrowheads[{{0.03174334557529224, 1.}}], 
       {RGBColor[0.10078355150976548`, 0, 0], 
        ArrowBox[{{-6.354686531629289, 
         1.814808011940327}, {-7.659313468370714, 2.1891919880596653`}}]}}, 
      {Arrowheads[{{0.03170857978629973, 1.}}], 
       {RGBColor[0.13755997371988882`, 0, 0], 
        ArrowBox[{{-6.371417330915559, 
         2.7672456491665933`}, {-7.642582669084444, 3.238754350833399}}]}}, 
      {Arrowheads[{{0.03168015543817661, 1.}}], 
       {RGBColor[0.16149969896609134`, 0, 0], 
        ArrowBox[{{-6.396492276845973, 
         3.7107386202913992`}, {-7.61750772315403, 4.297261379708592}}]}}, 
      {Arrowheads[{{0.031664917038409464`, 1.}}], 
       {RGBColor[0.17296729263099267`, 0, 0], 
        ArrowBox[{{-6.42916056567777, 4.652321231775867}, {-7.584839434322233,
          5.357678768224123}}]}}, 
      {Arrowheads[{{0.031663173255467754`, 1.}}], 
       {RGBColor[0.17423110920951637`, 0, 0], 
        ArrowBox[{{-6.467274101759132, 
         5.597433962926834}, {-7.5467258982408705`, 6.414566037073156}}]}}, 
      {Arrowheads[{{0.031671188483936, 1.}}], 
       {RGBColor[0.1683430274325443, 0, 0], 
        ArrowBox[{{-6.508085116528827, 
         6.5492378199566055`}, {-7.505914883471176, 7.464762180043383}}]}}, 
      {Arrowheads[{{0.031684361507436025`, 1.}}], 
       {RGBColor[0.1581870783174367, 0, 0], 
        ArrowBox[{{-6.549077744510961, 
         7.5088497832809145`}, {-7.464922255489043, 8.507150216719074}}]}}, 
      {Arrowheads[{{0.03169908668937483, 1.}}], 
       {RGBColor[0.1459950160100794, 0, 0], 
        ArrowBox[{{-6.5884166644615485`, 
         8.476028787960438}, {-7.425583335538454, 9.54197121203955}}]}}, 
      {Arrowheads[{{0.031713193908707374`, 1.}}], 
       {RGBColor[0.1332664720286783, 0, 0], 
        ArrowBox[{{-6.625008405333878, 
         9.449855717313355}, {-7.388991594666125, 10.570144282686629`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.03178358425319299, 1.}}], 
       {RGBColor[0., 0, 0], 
        ArrowBox[{{-5.3301767286507875`, -0.06278398413162901}, \
{-6.681823271349216, 0.07842460913162191}}]}}, 
      {Arrowheads[{{0.03175959189906746, 1.}}], 
       {RGBColor[0.0778323170895059, 0, 0], 
        ArrowBox[{{-5.332544967721071, 
         0.9144923897917748}, {-6.679455032278934, 1.087507610208218}}]}}, 
      {Arrowheads[{{0.031699840703045074`, 1.}}], 
       {RGBColor[0.14534302953122533`, 0, 0], 
        ArrowBox[{{-5.341133741210724, 
         1.8706796710301552`}, {-6.67086625878928, 2.1333203289698375`}}]}}, 
      {Arrowheads[{{0.03163306019983007, 1.}}], 
       {RGBColor[0.1947565740569703, 0, 0], 
        ArrowBox[{{-5.359049239635559, 
         2.8059878526917497`}, {-6.652950760364446, 
         3.2000121473082426`}}]}}, 
      {Arrowheads[{{0.03158629486424912, 1.}}], 
       {RGBColor[0.22288471325937131`, 0, 0], 
        ArrowBox[{{-5.3881896895139025`, 
         3.731386351363032}, {-6.6238103104861015`, 
         4.2766136486369595`}}]}}, 
      {Arrowheads[{{0.03157067085964069, 1.}}], 
       {RGBColor[0.23151342317610532`, 0, 0], 
        ArrowBox[{{-5.4274320829918175`, 
         4.657414134121294}, {-6.5845679170081866`, 5.352585865878696}}]}}, 
      {Arrowheads[{{0.031581288467201075`, 1.}}], 
       {RGBColor[0.22568600079631154`, 0, 0], 
        ArrowBox[{{-5.473147444788665, 
         5.591353893728531}, {-6.538852555211339, 6.420646106271459}}]}}, 
      {Arrowheads[{{0.031606571635747885`, 1.}}], 
       {RGBColor[0.21115445402581237`, 0, 0], 
        ArrowBox[{{-5.52105386900798, 6.536446404695316}, {-6.490946130992024,
          7.477553595304673}}]}}, 
      {Arrowheads[{{0.03163636499913934, 1.}}], 
       {RGBColor[0.1926117761675646, 0, 0], 
        ArrowBox[{{-5.567716092090092, 
         7.492867146368186}, {-6.444283907909912, 8.5231328536318}}]}}, 
      {Arrowheads[{{0.03166465718196106, 1.}}], 
       {RGBColor[0.17315621437926368`, 0, 0], 
        ArrowBox[{{-5.611041519614278, 
         8.459199124679069}, {-6.400958480385726, 9.558800875320918}}]}}, 
      {Arrowheads[{{0.03168891824088104, 1.}}], 
       {RGBColor[0.15451764150389896`, 0, 0], 
        ArrowBox[{{-5.650091327551921, 
         9.433541210603106}, {-6.361908672448083, 10.586458789396879`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031783584253193005`, 1.}}], 
       {RGBColor[4.2146848510894035`*^-8, 0, 0], 
        ArrowBox[{{-4.325820073063406, 
         0.02871738517535443}, {-5.6841799269366, -0.013076760175361534`}}]}}, 
      {Arrowheads[{{0.031728375527457726`, 1.}}], 
       {RGBColor[0.11803758406416413`, 0, 0], 
        ArrowBox[{{-4.326680514336746, 
         0.9995549170509852}, {-5.683319485663259, 1.0024450829490075`}}]}}, 
      {Arrowheads[{{0.03159517131566951, 1.}}], 
       {RGBColor[0.21782829957741667`, 0, 0], 
        ArrowBox[{{-4.332579471470848, 
         1.9378537089936656`}, {-5.677420528529157, 2.066146291006327}}]}}, 
      {Arrowheads[{{0.03145927655675181, 1.}}], 
       {RGBColor[0.28547614451091013`, 0, 0], 
        ArrowBox[{{-4.3504653200238455`, 
         2.8483002587188437`}, {-5.65953467997616, 3.1576997412811485`}}]}}, 
      {Arrowheads[{{0.03138520488607213, 1.}}], 
       {RGBColor[0.316216287984295, 0, 0], 
        ArrowBox[{{-4.384566291130894, 
         3.748496478255845}, {-5.625433708869112, 4.259503521744147}}]}}, 
      {Arrowheads[{{0.031386633797935756`, 1.}}], 
       {RGBColor[0.315652257054283, 0, 0], 
        ArrowBox[{{-4.432687166502176, 
         4.654687205933334}, {-5.577312833497829, 5.355312794066657}}]}}, 
      {Arrowheads[{{0.031436914455753286`, 1.}}], 
       {RGBColor[0.29510198586838704`, 0, 0], 
        ArrowBox[{{-4.488189145364672, 
         5.576335776982405}, {-5.521810854635334, 6.435664223017586}}]}}, 
      {Arrowheads[{{0.031503501804873914`, 1.}}], 
       {RGBColor[0.2653911734877688, 0, 0], 
        ArrowBox[{{-4.544312668864937, 
         6.515687931178727}, {-5.465687331135068, 7.498312068821263}}]}}, 
      {Arrowheads[{{0.031566464224468745`, 1.}}], 
       {RGBColor[0.23378151017510498`, 0, 0], 
        ArrowBox[{{-4.596639666072601, 
         7.470713099772013}, {-5.413360333927403, 8.545286900227975}}]}}, 
      {Arrowheads[{{0.03161831699873287, 1.}}], 
       {RGBColor[0.2040477985515049, 0, 0], 
        ArrowBox[{{-4.643192154085996, 
         8.438011442866477}, {-5.366807845914009, 9.579988557133511}}]}}, 
      {Arrowheads[{{0.03165834835131775, 1.}}], 
       {RGBColor[0.17768078968645054`, 0, 0], 
        ArrowBox[{{-4.683587030534946, 
         9.414362263360207}, {-5.326412969465058, 10.60563773663978}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031783584253192984`, 1.}}], 
       {RGBColor[0., 0, 0], 
        ArrowBox[{{-3.3384765319557497`, 
         0.1449354986842749}, {-4.6695234680442566`, \
-0.12929487368428202`}}]}}, 
      {Arrowheads[{{0.031645374881546263`, 1.}}], 
       {RGBColor[0.18663806874379565`, 0, 0], 
        ArrowBox[{{-3.3357563936704993`, 
         1.1066679810848603`}, {-4.672243606329507, 0.8953320189151323}}]}}, 
      {Arrowheads[{{0.031320387215608377`, 1.}}], 
       {RGBColor[0.34079638952338187`, 0, 0], 
        ArrowBox[{{-3.3346178243048152`, 
         2.0190248022754314`}, {-4.673382175695191, 1.984975197724561}}]}}, 
      {Arrowheads[{{0.03102390979373315, 1.}}], 
       {RGBColor[0.43541122089040113`, 0, 0], 
        ArrowBox[{{-3.349931207901842, 
         2.8929628488193266`}, {-4.658068792098164, 3.113037151180666}}]}}, 
      {Arrowheads[{{0.03092584055203522, 1.}}], 
       {RGBColor[0.46230020928400145`, 0, 0], 
        ArrowBox[{{-3.3904140784462413`, 
         3.75772848459331}, {-4.617585921553765, 4.2502715154066815`}}]}}, 
      {Arrowheads[{{0.031015983498235422`, 1.}}], 
       {RGBColor[0.4376491079471909, 0, 0], 
        ArrowBox[{{-3.4508128076527322`, 
         4.639386363589804}, {-4.557187192347274, 5.370613636410188}}]}}, 
      {Arrowheads[{{0.031183040737079296`, 1.}}], 
       {RGBColor[0.38762298664745093`, 0, 0], 
        ArrowBox[{{-3.518417649352572, 
         5.549219508219644}, {-4.489582350647434, 6.462780491780347}}]}}, 
      {Arrowheads[{{0.031343762173505, 1.}}], 
       {RGBColor[0.3321477523886206, 0, 0], 
        ArrowBox[{{-3.5829361671218196`, 
         6.4857159307374905`}, {-4.425063832878187, 7.528284069262498}}]}}, 
      {Arrowheads[{{0.03146923528416914, 1.}}], 
       {RGBColor[0.2810810240473433, 0, 0], 
        ArrowBox[{{-3.639561948871767, 7.442474581293247}, {-4.36843805112824,
          8.573525418706739}}]}}, 
      {Arrowheads[{{0.031559331434264065`, 1.}}], 
       {RGBColor[0.2375771315023682, 0, 0], 
        ArrowBox[{{-3.6873272567895987`, 
         8.413224915621251}, {-4.320672743210408, 9.604775084378735}}]}}, 
      {Arrowheads[{{0.03162211800673149, 1.}}], 
       {RGBColor[0.20169375240967571`, 0, 0], 
        ArrowBox[{{-3.7270009570947327`, 
         9.393303764169188}, {-4.2809990429052736`, 10.626696235830796`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.03178358425319299, 1.}}], 
       {RGBColor[0., 0, 0], 
        ArrowBox[{{-2.3850416982077642`, 
         0.29039702429000275`}, {-3.6209583017922418`, \
-0.27475639929000983`}}]}}, 
      {Arrowheads[{{0.03141139421804461, 1.}}], 
       {RGBColor[0.3057092050518683, 0, 0], 
        ArrowBox[{{-2.375590446818869, 
         1.2404346957151478`}, {-3.630409553181137, 0.7615653042848449}}]}}, 
      {Arrowheads[{{0.030533397144560204`, 1.}}], 
       {RGBColor[0.5563713398282513, 0, 0], 
        ArrowBox[{{-2.3604191212031127`, 
         2.116905002254809}, {-3.6455808787968933`, 
         1.8870949977451836`}}]}}, 
      {Arrowheads[{{0.029823803647674806`, 1.}}], 
       {RGBColor[0.6926043125193062, 0, 0], 
        ArrowBox[{{-2.36879022629098, 
         2.9373054408995642`}, {-3.637209773709026, 3.068694559100428}}]}}, 
      {Arrowheads[{{0.029807299213409435`, 1.}}], 
       {RGBColor[0.6954210992557512, 0, 0], 
        ArrowBox[{{-2.417555935372146, 
         3.752319191421942}, {-3.5884440646278604`, 4.25568080857805}}]}}, 
      {Arrowheads[{{0.03026201512627951, 1.}}], 
       {RGBColor[0.6124518727079089, 0, 0], 
        ArrowBox[{{-2.4938192342845444`, 
         4.605866775308159}, {-3.5121807657154616`, 5.404133224691832}}]}}, 
      {Arrowheads[{{0.030753199349698446`, 1.}}], 
       {RGBColor[0.505992744770462, 0, 0], 
        ArrowBox[{{-2.5737971994764948`, 
         5.507948448616103}, {-3.4322028005235117`, 6.504051551383887}}]}}, 
      {Arrowheads[{{0.031112625170905486`, 1.}}], 
       {RGBColor[0.4094882699548544, 0, 0], 
        ArrowBox[{{-2.643762515029211, 
         6.447194563911198}, {-3.3622374849707954`, 7.56680543608879}}]}}, 
      {Arrowheads[{{0.031344973585875055`, 1.}}], 
       {RGBColor[0.3316932095883572, 0, 0], 
        ArrowBox[{{-2.700568195375579, 
         7.41000205191054}, {-3.3054318046244275`, 8.605997948089447}}]}}, 
      {Arrowheads[{{0.03149078980068215, 1.}}], 
       {RGBColor[0.2713196039967239, 0, 0], 
        ArrowBox[{{-2.7456268936974397`, 
         8.386895955175351}, {-3.2603731063025667`, 9.631104044824635}}]}}, 
      {Arrowheads[{{0.03158296535092203, 1.}}], 
       {RGBColor[0.22475165291801338`, 0, 0], 
        ArrowBox[{{-2.781349525766881, 
         9.372204799416453}, {-3.224650474233125, 10.647795200583534`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031783584253193, 1.}}], 
       {RGBColor[0., 0, 0], 
        ArrowBox[{{-1.4946952304009689`, 
         0.4598866035924319}, {-2.509304769599038, -0.444245978592439}}]}}, 
      {Arrowheads[{{0.03076817052184498, 1.}}], 
       {RGBColor[0.5023636721125133, 0, 0], 
        ArrowBox[{{-1.4772908851333577`, 
         1.3977010359904436`}, {-2.526709114866649, 0.6042989640095492}}]}}, 
      {Arrowheads[{{0.02817918764498081, 1.}}], 
       {RGBColor[0.9266176964174516, 0, 0], 
        ArrowBox[{{-1.444344975204668, 
         2.2299437529843384`}, {-2.5596550247953385`, 
         1.7740562470156538`}}]}}, 
      {Arrowheads[{{0.026240958895476185`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-1.4416333216586152`, 
         2.9762345246613617`}, {-2.5623666783413914`, 
         3.029765475338631}}]}}, 
      {Arrowheads[{{0.027005837760849055`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-1.4964887649308591`, 
         3.7250725723767584`}, {-2.5075112350691473`, 
         4.282927427623234}}]}}, 
      {Arrowheads[{{0.02881415138836493, 1.}}], 
       {RGBColor[0.8455063829438613, 0, 0], 
        ArrowBox[{{-1.5847497628349916`, 
         4.5518110843105}, {-2.419250237165015, 5.458188915689492}}]}}, 
      {Arrowheads[{{0.030105676272757762`, 1.}}], 
       {RGBColor[0.6423332020750926, 0, 0], 
        ArrowBox[{{-1.6684392968776582`, 
         5.455549297420563}, {-2.3355607031223484`, 
         6.5564507025794265`}}]}}, 
      {Arrowheads[{{0.03082293872570398, 1.}}], 
       {RGBColor[0.4888425662633563, 0, 0], 
        ArrowBox[{{-1.7339180744927156`, 
         6.4050322061410006`}, {-2.270081925507291, 7.608967793858988}}]}}, 
      {Arrowheads[{{0.031208421802689647`, 1.}}], 
       {RGBColor[0.3794201289544572, 0, 0], 
        ArrowBox[{{-1.7826379094796294`, 
         7.3778867596128155`}, {-2.221362090520377, 8.638113240387172}}]}}, 
      {Arrowheads[{{0.03142218669467318, 1.}}], 
       {RGBColor[0.30127005360941517`, 0, 0], 
        ArrowBox[{{-1.8189586859998814`, 
         8.36264286530518}, {-2.185041314000125, 9.655357134694807}}]}}, 
      {Arrowheads[{{0.03154632942685241, 1.}}], 
       {RGBColor[0.24434219582260536`, 0, 0], 
        ArrowBox[{{-1.8465299964737003`, 
         9.353735086897833}, {-2.1574700035263064`, 10.666264913102152`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.03178358425319299, 1.}}], 
       {RGBColor[4.2146848510894035`*^-8, 0, 0], 
        ArrowBox[{{-0.7017556670015204, 
         0.6178816946315758}, {-1.3002443329984865`, -0.6022410696315829}}]}}, 
      {Arrowheads[{{0.02943615551847461, 1.}}], 
       {RGBColor[0.7556175291134283, 0, 0], 
        ArrowBox[{{-0.6855441897086842, 
         1.5455418401345418`}, {-1.3164558102913226`, 0.4564581598654509}}]}}, 
      {Arrowheads[{{0.02228912798490373, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-0.6561815332507804, 
         2.3308934380618243`}, {-1.3458184667492263`, 
         1.6731065619381682`}}]}}, 
      {Arrowheads[{{0.016329538847159996`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-0.6518983082428236, 
         3.0007020855629056`}, {-1.3501016917571833`, 3.005297914437086}}]}}, 
      
      {Arrowheads[{{0.021006478130393774`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-0.6868652212449067, 
         3.683051480879194}, {-1.3151347787551002`, 4.324948519120798}}]}}, 
      {Arrowheads[{{0.02666785068464491, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-0.7542681225069607, 
         4.491021463444342}, {-1.2477318774930461`, 
         5.5189785365556485`}}]}}, 
      {Arrowheads[{{0.02938012150892883, 1.}}], 
       {RGBColor[0.7642315142422128, 0, 0], 
        ArrowBox[{{-0.8138258571862902, 
         5.40641874584545}, {-1.1881741428137167`, 6.60558125415454}}]}}, 
      {Arrowheads[{{0.030552594479397097`, 1.}}], 
       {RGBColor[0.5521684504216631, 0, 0], 
        ArrowBox[{{-0.8558547925112757, 
         6.370146637738059}, {-1.146145207488731, 7.64385336226193}}]}}, 
      {Arrowheads[{{0.031095126512748598`, 1.}}], 
       {RGBColor[0.4147357323550069, 0, 0], 
        ArrowBox[{{-0.884891379421783, 
         7.353435297667413}, {-1.117108620578224, 8.662564702332574}}]}}, 
      {Arrowheads[{{0.03136952036240162, 1.}}], 
       {RGBColor[0.3223408766630891, 0, 0], 
        ArrowBox[{{-0.9055175036326395, 
         8.34518281598452}, {-1.0964824963673674`, 9.672817184015466}}]}}, 
      {Arrowheads[{{0.03151966095498514, 1.}}], 
       {RGBColor[0.2576546743309287, 0, 0], 
        ArrowBox[{{-0.9206860314291845, 
         9.340944318817112}, {-1.0813139685708224`, 10.679055681182874`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031783584253193, 1.}}], 
       {RGBColor[0., 0, 0], 
        ArrowBox[{{-3.552713678800501*^-15, 
         0.6873216449490213}, {-3.552713678800501*^-15, \
-0.6716810199490283}}]}}, 
      {Arrowheads[{{0.02846340652664161, 1.}}], 
       {RGBColor[0.8914471866093592, 0, 0], 
        ArrowBox[{{-3.552713678800501*^-15, 
         1.6095192439851438`}, {-3.552713678800501*^-15, 
         0.392480756014849}}]}}, 
      {Arrowheads[{{0.01695879963437864, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-3.552713678800501*^-15, 
         2.3645622225768492`}, {-3.552713678800501*^-15, 
         1.6394377774231432`}}]}}, 
      {Arrowheads[{{0.00011137151446250305`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{3.5476289479561114`*^-11, 
         3.005381011904484}, {-3.5483394906918715`*^-11, 
         3.0006189880955088`}}]}}, 
      {Arrowheads[{{0.015927106180842355`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-3.552713678800501*^-15, 
         3.663494354515653}, {-3.552713678800501*^-15, 4.344505645484339}}]}}, 
      {Arrowheads[{{0.025390574232353542`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-3.552713678800501*^-15, 
         4.462174845823218}, {-3.552713678800501*^-15, 5.547825154176774}}]}}, 
      {Arrowheads[{{0.02903035094624023, 1.}}], 
       {RGBColor[0.8156011810120936, 0, 0], 
        ArrowBox[{{-3.552713678800501*^-15, 
         5.3853600497573995`}, {-3.552713678800501*^-15, 
         6.62663995024259}}]}}, 
      {Arrowheads[{{0.030437158672788935`, 1.}}], 
       {RGBColor[0.5769412702350305, 0, 0], 
        ArrowBox[{{-3.552713678800501*^-15, 
         6.356283903622515}, {-3.552713678800501*^-15, 7.657716096377474}}]}}, 
      {Arrowheads[{{0.03105010388046514, 1.}}], 
       {RGBColor[0.427928260181349, 0, 0], 
        ArrowBox[{{-3.552713678800501*^-15, 
         7.344179746394168}, {-3.552713678800501*^-15, 
         8.67182025360582}}]}}, 
      {Arrowheads[{{0.0313495109871677, 1.}}], 
       {RGBColor[0.3299849763580514, 0, 0], 
        ArrowBox[{{-3.552713678800501*^-15, 
         8.338778721062084}, {-3.552713678800501*^-15, 9.679221278937902}}]}}, 
      {Arrowheads[{{0.03150982524204431, 1.}}], 
       {RGBColor[0.26239134858735974`, 0, 0], 
        ArrowBox[{{-3.552713678800501*^-15, 
         9.336351362179856}, {-3.552713678800501*^-15, 
         10.68364863782013}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031783584253193, 1.}}], 
       {RGBColor[0., 0, 0], 
        ArrowBox[{{0.701755667001515, 0.6178816946315768}, {
         1.3002443329984776`, -0.6022410696315839}}]}}, 
      {Arrowheads[{{0.02943615551847459, 1.}}], 
       {RGBColor[0.7556175291134313, 0, 0], 
        ArrowBox[{{0.6855441897086789, 1.5455418401345424`}, {
         1.3164558102913138`, 0.45645815986545024`}}]}}, 
      {Arrowheads[{{0.022289127984903668`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{0.6561815332507757, 2.3308934380618247`}, {
         1.345818466749217, 1.6731065619381678`}}]}}, 
      {Arrowheads[{{0.016329538847159895`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{0.6518983082428187, 3.000702085562906}, {1.350101691757174,
          3.005297914437086}}]}}, 
      {Arrowheads[{{0.02100647813039374, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{0.6868652212449013, 3.6830514808791937`}, {
         1.3151347787550913`, 4.324948519120799}}]}}, 
      {Arrowheads[{{0.02666785068464492, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{0.754268122506955, 4.4910214634443415`}, {
         1.2477318774930377`, 5.518978536555649}}]}}, 
      {Arrowheads[{{0.029380121508928807`, 1.}}], 
       {RGBColor[0.7642315142422134, 0, 0], 
        ArrowBox[{{0.8138258571862849, 5.40641874584545}, {
         1.1881741428137078`, 6.60558125415454}}]}}, 
      {Arrowheads[{{0.030552594479397087`, 1.}}], 
       {RGBColor[0.5521684504216631, 0, 0], 
        ArrowBox[{{0.8558547925112693, 6.370146637738059}, {
         1.1461452074887233`, 7.64385336226193}}]}}, 
      {Arrowheads[{{0.031095126512748594`, 1.}}], 
       {RGBColor[0.4147357323550058, 0, 0], 
        ArrowBox[{{0.8848913794217768, 7.353435297667413}, {1.117108620578216,
          8.662564702332574}}]}}, 
      {Arrowheads[{{0.03136952036240162, 1.}}], 
       {RGBColor[0.3223408766630904, 0, 0], 
        ArrowBox[{{0.905517503632633, 8.34518281598452}, {1.0964824963673596`,
          9.672817184015466}}]}}, 
      {Arrowheads[{{0.03151966095498513, 1.}}], 
       {RGBColor[0.257654674330927, 0, 0], 
        ArrowBox[{{0.9206860314291786, 9.340944318817112}, {
         1.0813139685708142`, 10.679055681182874`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031783584253193005`, 1.}}], 
       {RGBColor[0., 0, 0], 
        ArrowBox[{{1.4946952304009624`, 0.4598866035924329}, {
         2.50930476959903, -0.44424597859243997`}}]}}, 
      {Arrowheads[{{0.030768170521844992`, 1.}}], 
       {RGBColor[0.5023636721125151, 0, 0], 
        ArrowBox[{{1.4772908851333515`, 1.397701035990445}, {
         2.526709114866641, 0.6042989640095477}}]}}, 
      {Arrowheads[{{0.028179187644980785`, 1.}}], 
       {RGBColor[0.9266176964174551, 0, 0], 
        ArrowBox[{{1.444344975204662, 2.2299437529843393`}, {
         2.5596550247953305`, 1.7740562470156531`}}]}}, 
      {Arrowheads[{{0.026240958895476143`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{1.441633321658609, 2.9762345246613617`}, {
         2.5623666783413834`, 3.0297654753386305`}}]}}, 
      {Arrowheads[{{0.027005837760849014`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{1.4964887649308531`, 3.7250725723767584`}, {
         2.5075112350691393`, 4.282927427623234}}]}}, 
      {Arrowheads[{{0.028814151388364913`, 1.}}], 
       {RGBColor[0.845506382943863, 0, 0], 
        ArrowBox[{{1.5847497628349854`, 4.551811084310499}, {
         2.419250237165007, 5.458188915689492}}]}}, 
      {Arrowheads[{{0.03010567627275774, 1.}}], 
       {RGBColor[0.6423332020750926, 0, 0], 
        ArrowBox[{{1.668439296877652, 5.455549297420563}, {
         2.3355607031223404`, 6.5564507025794265`}}]}}, 
      {Arrowheads[{{0.03082293872570397, 1.}}], 
       {RGBColor[0.4888425662633563, 0, 0], 
        ArrowBox[{{1.733918074492709, 6.4050322061410006`}, {
         2.2700819255072835`, 7.608967793858988}}]}}, 
      {Arrowheads[{{0.031208421802689644`, 1.}}], 
       {RGBColor[0.37942012895445604`, 0, 0], 
        ArrowBox[{{1.782637909479623, 7.3778867596128155`}, {
         2.2213620905203695`, 8.638113240387172}}]}}, 
      {Arrowheads[{{0.03142218669467317, 1.}}], 
       {RGBColor[0.30127005360941667`, 0, 0], 
        ArrowBox[{{1.8189586859998748`, 8.36264286530518}, {2.185041314000118,
          9.655357134694807}}]}}, 
      {Arrowheads[{{0.031546329426852406`, 1.}}], 
       {RGBColor[0.24434219582260716`, 0, 0], 
        ArrowBox[{{1.8465299964736939`, 9.353735086897833}, {
         2.157470003526299, 10.666264913102152`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031783584253193005`, 1.}}], 
       {RGBColor[0., 0, 0], 
        ArrowBox[{{2.3850416982077576`, 0.29039702429000397`}, {
         3.6209583017922347`, -0.27475639929001106`}}]}}, 
      {Arrowheads[{{0.03141139421804463, 1.}}], 
       {RGBColor[0.30570920505186977`, 0, 0], 
        ArrowBox[{{2.3755904468188622`, 1.2404346957151486`}, {
         3.6304095531811305`, 0.7615653042848439}}]}}, 
      {Arrowheads[{{0.03053339714456022, 1.}}], 
       {RGBColor[0.5563713398282528, 0, 0], 
        ArrowBox[{{2.3604191212031056`, 2.1169050022548097`}, {
         3.6455808787968866`, 1.887094997745183}}]}}, 
      {Arrowheads[{{0.029823803647674795`, 1.}}], 
       {RGBColor[0.6926043125193068, 0, 0], 
        ArrowBox[{{2.3687902262909732`, 2.9373054408995642`}, {
         3.637209773709019, 3.0686945591004275`}}]}}, 
      {Arrowheads[{{0.029807299213409404`, 1.}}], 
       {RGBColor[0.6954210992557541, 0, 0], 
        ArrowBox[{{2.4175559353721394`, 3.752319191421942}, {
         3.5884440646278524`, 4.25568080857805}}]}}, 
      {Arrowheads[{{0.03026201512627951, 1.}}], 
       {RGBColor[0.6124518727079097, 0, 0], 
        ArrowBox[{{2.493819234284538, 4.605866775308159}, {3.512180765715454, 
         5.404133224691833}}]}}, 
      {Arrowheads[{{0.030753199349698453`, 1.}}], 
       {RGBColor[0.5059927447704629, 0, 0], 
        ArrowBox[{{2.5737971994764886`, 5.507948448616102}, {
         3.4322028005235037`, 6.5040515513838875`}}]}}, 
      {Arrowheads[{{0.031112625170905506`, 1.}}], 
       {RGBColor[0.4094882699548544, 0, 0], 
        ArrowBox[{{2.6437625150292043`, 6.447194563911197}, {
         3.3622374849707874`, 7.566805436088791}}]}}, 
      {Arrowheads[{{0.031344973585875076`, 1.}}], 
       {RGBColor[0.3316932095883572, 0, 0], 
        ArrowBox[{{2.7005681953755722`, 7.41000205191054}, {
         3.3054318046244195`, 8.605997948089449}}]}}, 
      {Arrowheads[{{0.031490789800682144`, 1.}}], 
       {RGBColor[0.2713196039967239, 0, 0], 
        ArrowBox[{{2.745626893697433, 8.386895955175351}, {3.260373106302559, 
         9.631104044824635}}]}}, 
      {Arrowheads[{{0.03158296535092206, 1.}}], 
       {RGBColor[0.22475165291800747`, 0, 0], 
        ArrowBox[{{2.7813495257668746`, 9.372204799416451}, {
         3.2246504742331172`, 10.647795200583534`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031783584253193, 1.}}], 
       {RGBColor[4.2146848510894035`*^-8, 0, 0], 
        ArrowBox[{{3.3384765319557426`, 0.1449354986842758}, {
         4.6695234680442494`, -0.1292948736842829}}]}}, 
      {Arrowheads[{{0.03164537488154624, 1.}}], 
       {RGBColor[0.1866380687437909, 0, 0], 
        ArrowBox[{{3.3357563936704926`, 1.1066679810848614`}, {
         4.672243606329499, 0.8953320189151314}}]}}, 
      {Arrowheads[{{0.03132038721560835, 1.}}], 
       {RGBColor[0.3407963895233845, 0, 0], 
        ArrowBox[{{3.3346178243048086`, 2.019024802275432}, {
         4.673382175695183, 1.9849751977245604`}}]}}, 
      {Arrowheads[{{0.031023909793733144`, 1.}}], 
       {RGBColor[0.4354112208904042, 0, 0], 
        ArrowBox[{{3.349931207901835, 2.892962848819327}, {4.658068792098157, 
         3.1130371511806656`}}]}}, 
      {Arrowheads[{{0.03092584055203523, 1.}}], 
       {RGBColor[0.4623002092840024, 0, 0], 
        ArrowBox[{{3.390414078446234, 3.75772848459331}, {4.617585921553758, 
         4.250271515406682}}]}}, 
      {Arrowheads[{{0.031015983498235422`, 1.}}], 
       {RGBColor[0.43764910794719397`, 0, 0], 
        ArrowBox[{{3.450812807652725, 4.639386363589804}, {4.557187192347267, 
         5.370613636410188}}]}}, 
      {Arrowheads[{{0.031183040737079313`, 1.}}], 
       {RGBColor[0.3876229866474532, 0, 0], 
        ArrowBox[{{3.518417649352565, 5.549219508219643}, {4.489582350647427, 
         6.462780491780347}}]}}, 
      {Arrowheads[{{0.03134376217350504, 1.}}], 
       {RGBColor[0.3321477523886206, 0, 0], 
        ArrowBox[{{3.5829361671218125`, 6.48571593073749}, {
         4.4250638328781795`, 7.528284069262499}}]}}, 
      {Arrowheads[{{0.03146923528416915, 1.}}], 
       {RGBColor[0.2810810240473433, 0, 0], 
        ArrowBox[{{3.6395619488717603`, 7.442474581293247}, {
         4.368438051128232, 8.57352541870674}}]}}, 
      {Arrowheads[{{0.031559331434264065`, 1.}}], 
       {RGBColor[0.2375771315023663, 0, 0], 
        ArrowBox[{{3.6873272567895916`, 8.413224915621251}, {
         4.320672743210401, 9.604775084378735}}]}}, 
      {Arrowheads[{{0.03162211800673149, 1.}}], 
       {RGBColor[0.20169375240967571`, 0, 0], 
        ArrowBox[{{3.7270009570947256`, 9.393303764169188}, {
         4.2809990429052664`, 10.626696235830796`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031783584253193005`, 1.}}], 
       {RGBColor[0., 0, 0], 
        ArrowBox[{{4.325820073063399, 0.02871738517535511}, {
         5.684179926936593, -0.013076760175362214`}}]}}, 
      {Arrowheads[{{0.031728375527457726`, 1.}}], 
       {RGBColor[0.11803758406416413`, 0, 0], 
        ArrowBox[{{4.326680514336739, 0.9995549170509856}, {5.683319485663252,
          1.002445082949007}}]}}, 
      {Arrowheads[{{0.03159517131566951, 1.}}], 
       {RGBColor[0.21782829957741465`, 0, 0], 
        ArrowBox[{{4.332579471470841, 1.9378537089936658`}, {5.67742052852915,
          2.066146291006327}}]}}, 
      {Arrowheads[{{0.031459276556751806`, 1.}}], 
       {RGBColor[0.28547614451091013`, 0, 0], 
        ArrowBox[{{4.350465320023838, 2.848300258718844}, {5.659534679976153, 
         3.157699741281148}}]}}, 
      {Arrowheads[{{0.03138520488607213, 1.}}], 
       {RGBColor[0.316216287984295, 0, 0], 
        ArrowBox[{{4.384566291130887, 3.748496478255845}, {5.625433708869105, 
         4.259503521744147}}]}}, 
      {Arrowheads[{{0.03138663379793575, 1.}}], 
       {RGBColor[0.31565225705428585`, 0, 0], 
        ArrowBox[{{4.432687166502169, 4.654687205933334}, {5.577312833497822, 
         5.3553127940666565`}}]}}, 
      {Arrowheads[{{0.031436914455753286`, 1.}}], 
       {RGBColor[0.29510198586838854`, 0, 0], 
        ArrowBox[{{4.4881891453646645`, 5.576335776982404}, {
         5.521810854635327, 6.435664223017585}}]}}, 
      {Arrowheads[{{0.03150350180487391, 1.}}], 
       {RGBColor[0.2653911734877671, 0, 0], 
        ArrowBox[{{4.544312668864931, 6.515687931178726}, {5.46568733113506, 
         7.498312068821263}}]}}, 
      {Arrowheads[{{0.03156646422446873, 1.}}], 
       {RGBColor[0.23378151017511067`, 0, 0], 
        ArrowBox[{{4.596639666072595, 7.470713099772013}, {5.413360333927396, 
         8.545286900227975}}]}}, 
      {Arrowheads[{{0.03161831699873287, 1.}}], 
       {RGBColor[0.20404779855150926`, 0, 0], 
        ArrowBox[{{4.643192154085989, 8.438011442866477}, {5.366807845914002, 
         9.579988557133511}}]}}, 
      {Arrowheads[{{0.031658348351317755`, 1.}}], 
       {RGBColor[0.17768078968644804`, 0, 0], 
        ArrowBox[{{4.683587030534939, 9.414362263360207}, {5.326412969465052, 
         10.60563773663978}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.03178358425319301, 1.}}], 
       {RGBColor[0., 0, 0], 
        ArrowBox[{{5.33017672865078, -0.0627839841316284}, {6.681823271349209,
          0.0784246091316213}}]}}, 
      {Arrowheads[{{0.031759591899067456`, 1.}}], 
       {RGBColor[0.07783231708949448, 0, 0], 
        ArrowBox[{{5.332544967721063, 0.9144923897917754}, {6.679455032278926,
          1.0875076102082173`}}]}}, 
      {Arrowheads[{{0.03169984070304507, 1.}}], 
       {RGBColor[0.14534302953121922`, 0, 0], 
        ArrowBox[{{5.341133741210717, 1.8706796710301559`}, {
         6.670866258789273, 2.1333203289698366`}}]}}, 
      {Arrowheads[{{0.03163306019983004, 1.}}], 
       {RGBColor[0.19475657405697258`, 0, 0], 
        ArrowBox[{{5.359049239635552, 2.80598785269175}, {6.652950760364438, 
         3.2000121473082426`}}]}}, 
      {Arrowheads[{{0.031586294864249125`, 1.}}], 
       {RGBColor[0.2228847132593733, 0, 0], 
        ArrowBox[{{5.388189689513895, 3.731386351363032}, {6.623810310486094, 
         4.27661364863696}}]}}, 
      {Arrowheads[{{0.0315706708596407, 1.}}], 
       {RGBColor[0.23151342317610532`, 0, 0], 
        ArrowBox[{{5.42743208299181, 4.657414134121294}, {6.5845679170081794`,
          5.352585865878697}}]}}, 
      {Arrowheads[{{0.031581288467201096`, 1.}}], 
       {RGBColor[0.22568600079630957`, 0, 0], 
        ArrowBox[{{5.473147444788658, 5.591353893728531}, {6.538852555211332, 
         6.420646106271459}}]}}, 
      {Arrowheads[{{0.031606571635747885`, 1.}}], 
       {RGBColor[0.2111544540258166, 0, 0], 
        ArrowBox[{{5.5210538690079725`, 6.536446404695316}, {
         6.490946130992017, 7.477553595304673}}]}}, 
      {Arrowheads[{{0.03163636499913934, 1.}}], 
       {RGBColor[0.19261177616756922`, 0, 0], 
        ArrowBox[{{5.567716092090085, 7.492867146368186}, {6.444283907909905, 
         8.5231328536318}}]}}, 
      {Arrowheads[{{0.03166465718196108, 1.}}], 
       {RGBColor[0.1731562143792688, 0, 0], 
        ArrowBox[{{5.611041519614271, 8.459199124679069}, {6.40095848038572, 
         9.558800875320918}}]}}, 
      {Arrowheads[{{0.03168891824088104, 1.}}], 
       {RGBColor[0.15451764150389896`, 0, 0], 
        ArrowBox[{{5.650091327551914, 9.433541210603106}, {6.361908672448076, 
         10.586458789396879`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031783584253192984`, 1.}}], 
       {RGBColor[0., 0, 0], 
        ArrowBox[{{6.342739881160864, -0.13528997825445735`}, {
         7.6712601188391245`, 0.15093060325445024`}}]}}, 
      {Arrowheads[{{0.03177229578073007, 1.}}], 
       {RGBColor[0.053393043696246985`, 0, 0], 
        ArrowBox[{{6.345567182736792, 0.8464012592583239}, {7.668432817263197,
          1.1555987407416688`}}]}}, 
      {Arrowheads[{{0.03174334557529223, 1.}}], 
       {RGBColor[0.10078355150976548`, 0, 0], 
        ArrowBox[{{6.354686531629282, 1.8148080119403274`}, {
         7.659313468370707, 2.189191988059665}}]}}, 
      {Arrowheads[{{0.03170857978629972, 1.}}], 
       {RGBColor[0.13755997371988882`, 0, 0], 
        ArrowBox[{{6.371417330915552, 2.7672456491665938`}, {
         7.642582669084437, 3.238754350833399}}]}}, 
      {Arrowheads[{{0.03168015543817661, 1.}}], 
       {RGBColor[0.16149969896609134`, 0, 0], 
        ArrowBox[{{6.396492276845966, 3.7107386202913992`}, {
         7.617507723154023, 4.297261379708592}}]}}, 
      {Arrowheads[{{0.031664917038409464`, 1.}}], 
       {RGBColor[0.1729672926309978, 0, 0], 
        ArrowBox[{{6.429160565677763, 4.6523212317758675`}, {
         7.584839434322226, 5.357678768224124}}]}}, 
      {Arrowheads[{{0.031663173255467754`, 1.}}], 
       {RGBColor[0.17423110920951382`, 0, 0], 
        ArrowBox[{{6.467274101759125, 5.597433962926834}, {7.546725898240863, 
         6.414566037073156}}]}}, 
      {Arrowheads[{{0.031671188483935984`, 1.}}], 
       {RGBColor[0.16834302743253904`, 0, 0], 
        ArrowBox[{{6.50808511652882, 6.5492378199566055`}, {7.505914883471169,
          7.464762180043382}}]}}, 
      {Arrowheads[{{0.03168436150743597, 1.}}], 
       {RGBColor[0.15818707831744233`, 0, 0], 
        ArrowBox[{{6.549077744510954, 7.508849783280915}, {7.464922255489035, 
         8.507150216719072}}]}}, 
      {Arrowheads[{{0.0316990866893748, 1.}}], 
       {RGBColor[0.14599501601007328`, 0, 0], 
        ArrowBox[{{6.588416664461541, 8.476028787960438}, {7.425583335538447, 
         9.541971212039549}}]}}, 
      {Arrowheads[{{0.031713193908707374`, 1.}}], 
       {RGBColor[0.1332664720286783, 0, 0], 
        ArrowBox[{{6.625008405333871, 9.449855717313355}, {7.388991594666118, 
         10.570144282686629`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.03178358425319301, 1.}}], 
       {RGBColor[0., 0, 0], 
        ArrowBox[{{7.3590156512623395`, -0.1935285784668106}, {
         8.656984348737648, 0.20916920346680348`}}]}}, 
      {Arrowheads[{{0.03177788614166045, 1.}}], 
       {RGBColor[0.03793601681886385, 0, 0], 
        ArrowBox[{{7.3618299244896885`, 0.7911887621461146}, {8.6541700755103,
          1.2108112378538782`}}]}}, 
      {Arrowheads[{{0.03176290521269906, 1.}}], 
       {RGBColor[0.07226035356916335, 0, 0], 
        ArrowBox[{{7.370528346013287, 1.7680099676129861`}, {8.6454716539867, 
         2.235990032387006}}]}}, 
      {Arrowheads[{{0.03174387560655585, 1.}}], 
       {RGBColor[0.1001180005642444, 0, 0], 
        ArrowBox[{{7.385614187307344, 2.7324358083643476`}, {
         8.630385812692642, 3.273564191635644}}]}}, 
      {Arrowheads[{{0.03172657822711881, 1.}}], 
       {RGBColor[0.11994182901447538`, 0, 0], 
        ArrowBox[{{7.407261311720551, 3.6890709373545096`}, {
         8.608738688279438, 4.318929062645482}}]}}, 
      {Arrowheads[{{0.03171495922836905, 1.}}], 
       {RGBColor[0.13158660164257335`, 0, 0], 
        ArrowBox[{{7.434870394366919, 4.642711677506544}, {8.581129605633068, 
         5.367288322493448}}]}}, 
      {Arrowheads[{{0.031710220116723656`, 1.}}], 
       {RGBColor[0.13604921950222532`, 0, 0], 
        ArrowBox[{{7.467051878346626, 5.5973826729323175`}, {
         8.548948121653362, 6.414617327067672}}]}}, 
      {Arrowheads[{{0.0317114019124611, 1.}}], 
       {RGBColor[0.13495024773179165`, 0, 0], 
        ArrowBox[{{7.501977138629007, 6.555814770310728}, {8.51402286137098, 
         7.458185229689262}}]}}, 
      {Arrowheads[{{0.03171657948715089, 1.}}], 
       {RGBColor[0.13002558653544546`, 0, 0], 
        ArrowBox[{{7.5378262783609316`, 7.519416312488623}, {
         8.478173721639056, 8.496583687511365}}]}}, 
      {Arrowheads[{{0.03172383510691969, 1.}}], 
       {RGBColor[0.12279105295896417`, 0, 0], 
        ArrowBox[{{7.573105723685198, 8.488562970225937}, {8.44289427631479, 
         9.52943702977405}}]}}, 
      {Arrowheads[{{0.03173172470186144, 1.}}], 
       {RGBColor[0.11440429223405015`, 0, 0], 
        ArrowBox[{{7.606770252187349, 9.462979666019768}, {8.409229747812638, 
         10.557020333980216`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031783584253192984`, 1.}}], 
       {RGBColor[0., 0, 0], 
        ArrowBox[{{8.37670427478119, -0.24102537596984103`}, {
         9.641295725218797, 0.25666600096983394`}}]}}, 
      {Arrowheads[{{0.03178052739581671, 1.}}], 
       {RGBColor[0.027786439420199018`, 0, 0], 
        ArrowBox[{{8.379315398995994, 0.7457931152506181}, {9.638684601003995,
          1.2562068847493746`}}]}}, 
      {Arrowheads[{{0.03177232516420695, 1.}}], 
       {RGBColor[0.053323520726678404`, 0, 0], 
        ArrowBox[{{8.387234277487616, 1.728499758485286}, {9.63076572251237, 
         2.2755002415147065`}}]}}, 
      {Arrowheads[{{0.031761436770253705`, 1.}}], 
       {RGBColor[0.0747811333305006, 0, 0], 
        ArrowBox[{{8.400598260571314, 2.701460395981474}, {9.617401739428672, 
         3.304539604018519}}]}}, 
      {Arrowheads[{{0.0317507485630885, 1.}}], 
       {RGBColor[0.09104713272079855, 0, 0], 
        ArrowBox[{{8.419329905886077, 3.667759429023267}, {9.59867009411391, 
         4.340240570976725}}]}}, 
      {Arrowheads[{{0.03174251028606475, 1.}}], 
       {RGBColor[0.10182355773109786`, 0, 0], 
        ArrowBox[{{8.442918265345362, 4.630726124942409}, {9.575081734654626, 
         5.3792738750575815`}}]}}, 
      {Arrowheads[{{0.0317377880105413, 1.}}], 
       {RGBColor[0.10751366492337368`, 0, 0], 
        ArrowBox[{{8.470391061178296, 5.593334444358975}, {9.54760893882169, 
         6.418665555641015}}]}}, 
      {Arrowheads[{{0.03173653501944112, 1.}}], 
       {RGBColor[0.10897345524893164`, 0, 0], 
        ArrowBox[{{8.500476235763651, 6.557823331400276}, {9.517523764236337, 
         7.456176668599713}}]}}, 
      {Arrowheads[{{0.03173802302907201, 1.}}], 
       {RGBColor[0.10723763823579474`, 0, 0], 
        ArrowBox[{{8.531843885068087, 7.525588028529789}, {9.486156114931898, 
         8.490411971470198}}]}}, 
      {Arrowheads[{{0.031741304860374076`, 1.}}], 
       {RGBColor[0.10330591235527446`, 0, 0], 
        ArrowBox[{{8.563312637045772, 8.497280094482916}, {9.454687362954214, 
         9.52071990551707}}]}}, 
      {Arrowheads[{{0.03174552215131311, 1.}}], 
       {RGBColor[0.09802157053022811, 0, 0], 
        ArrowBox[{{8.593963567454765, 9.473006869987959}, {9.424036432545224, 
         10.546993130012027`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031783584253193005`, 1.}}], 
       {RGBColor[0., 0, 0], 
        ArrowBox[{{9.394625381236791, -0.2803396073050391}, {
         10.625374618763194`, 0.295980232305032}}]}}, 
      {Arrowheads[{{0.0317818560199346, 1.}}], 
       {RGBColor[0.020893011595017053`, 0, 0], 
        ArrowBox[{{9.396973107910902, 0.7079643717199073}, {
         10.623026892089081`, 1.2940356282800853`}}]}}, 
      {Arrowheads[{{0.03177714141420893, 1.}}], 
       {RGBColor[0.04033874124040193, 0, 0], 
        ArrowBox[{{9.404027732916845, 1.6948640361801166`}, {
         10.61597226708314, 2.309135963819876}}]}}, 
      {Arrowheads[{{0.031770660690077675`, 1.}}], 
       {RGBColor[0.05712847323211299, 0, 0], 
        ArrowBox[{{9.415768806670767, 2.674007685138234}, {
         10.604231193329216`, 3.3319923148617585`}}]}}, 
      {Arrowheads[{{0.031763919311859394`, 1.}}], 
       {RGBColor[0.07046682359958166, 0, 0], 
        ArrowBox[{{9.432019342948713, 3.647504207558864}, {
         10.587980657051272`, 4.360495792441128}}]}}, 
      {Arrowheads[{{0.03175821068838991, 1.}}], 
       {RGBColor[0.08004045244609372, 0, 0], 
        ArrowBox[{{9.452339137491268, 4.617702296865261}, {
         10.567660862508717`, 5.392297703134731}}]}}, 
      {Arrowheads[{{0.03175430640095665, 1.}}], 
       {RGBColor[0.08597555915541999, 0, 0], 
        ArrowBox[{{9.476006491082828, 5.586807033998176}, {10.54399350891716, 
         6.425192966001814}}]}}, 
      {Arrowheads[{{0.03175240910367015, 1.}}], 
       {RGBColor[0.08871624817725238, 0, 0], 
        ArrowBox[{{9.502097940283745, 6.5566087965282165`}, {
         10.51790205971624, 7.457391203471772}}]}}, 
      {Arrowheads[{{0.031752297385514924`, 1.}}], 
       {RGBColor[0.08887498780268754, 0, 0], 
        ArrowBox[{{9.529622216126196, 7.528364012499225}, {10.49037778387379, 
         8.487635987500763}}]}}, 
      {Arrowheads[{{0.03175353477278908, 1.}}], 
       {RGBColor[0.08710061845829849, 0, 0], 
        ArrowBox[{{9.557650624768785, 8.502808875044147}, {10.4623493752312, 
         9.51519112495584}}]}}, 
      {Arrowheads[{{0.03175564498193818, 1.}}], 
       {RGBColor[0.08398805608304015, 0, 0], 
        ArrowBox[{{9.585405743098592, 9.480254416152642}, {
         10.434594256901391`, 10.539745583847346`}}]}}}}}, {{}, {
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.03175564498193818, 1.}}], 
       {RGBColor[0, 0.08398805608304015, 0], 
        ArrowBox[{{-9.585405743098601, -10.53974558384735}, \
{-10.4345942569014, -9.480254416152647}}]}}, 
      {Arrowheads[{{0.03175353477278908, 1.}}], 
       {RGBColor[0, 0.08710061845829849, 0], 
        ArrowBox[{{-9.557650624768792, -9.515191124955846}, \
{-10.462349375231208`, -8.502808875044154}}]}}, 
      {Arrowheads[{{0.0317522973855149, 1.}}], 
       {RGBColor[0, 0.08887498780268754, 0], 
        ArrowBox[{{-9.529622216126203, -8.48763598750077}, \
{-10.490377783873795`, -7.528364012499232}}]}}, 
      {Arrowheads[{{0.03175240910367017, 1.}}], 
       {RGBColor[0, 0.08871624817725238, 0], 
        ArrowBox[{{-9.502097940283752, -7.457391203471779}, \
{-10.517902059716247`, -6.556608796528223}}]}}, 
      {Arrowheads[{{0.03175430640095664, 1.}}], 
       {RGBColor[0, 0.08597555915541999, 0], 
        ArrowBox[{{-9.476006491082835, -6.425192966001821}, \
{-10.543993508917165`, -5.586807033998182}}]}}, 
      {Arrowheads[{{0.03175821068838989, 1.}}], 
       {RGBColor[0, 0.0800404524461048, 0], 
        ArrowBox[{{-9.452339137491276, -5.392297703134738}, \
{-10.567660862508722`, -4.617702296865267}}]}}, 
      {Arrowheads[{{0.0317639193118594, 1.}}], 
       {RGBColor[0, 0.07046682359958166, 0], 
        ArrowBox[{{-9.43201934294872, -4.360495792441135}, \
{-10.587980657051279`, -3.6475042075588706`}}]}}, 
      {Arrowheads[{{0.031770660690077675`, 1.}}], 
       {RGBColor[0, 0.05712847323211299, 0], 
        ArrowBox[{{-9.415768806670775, -3.3319923148617656`}, \
{-10.604231193329223`, -2.674007685138241}}]}}, 
      {Arrowheads[{{0.03177714141420893, 1.}}], 
       {RGBColor[0, 0.04033874124040193, 0], 
        ArrowBox[{{-9.404027732916852, -2.3091359638198834`}, \
{-10.615972267083148`, -1.6948640361801235`}}]}}, 
      {Arrowheads[{{0.03178185601993461, 1.}}], 
       {RGBColor[0, 0.020893011595017053`, 0], 
        ArrowBox[{{-9.39697310791091, -1.2940356282800929`}, \
{-10.623026892089088`, -0.707964371719914}}]}}, 
      {Arrowheads[{{0.031783584253193005`, 1.}}], 
       {RGBColor[0, 0., 0], 
        ArrowBox[{{-9.394625381236798, -0.29598023230503934`}, \
{-10.625374618763201`, 0.2803396073050322}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031745522151313085`, 1.}}], 
       {RGBColor[0, 0.09802157053022811, 0], 
        ArrowBox[{{-8.593963567454772, -10.546993130012034`}, \
{-9.424036432545229, -9.473006869987966}}]}}, 
      {Arrowheads[{{0.031741304860374076`, 1.}}], 
       {RGBColor[0, 0.10330591235527446`, 0], 
        ArrowBox[{{-8.56331263704578, -9.520719905517078}, \
{-9.454687362954221, -8.497280094482923}}]}}, 
      {Arrowheads[{{0.03173802302907198, 1.}}], 
       {RGBColor[0, 0.10723763823581131`, 0], 
        ArrowBox[{{-8.531843885068096, -8.490411971470206}, \
{-9.486156114931905, -7.525588028529796}}]}}, 
      {Arrowheads[{{0.031736535019441105`, 1.}}], 
       {RGBColor[0, 0.10897345524892349`, 0], 
        ArrowBox[{{-8.500476235763658, -7.45617666859972}, \
{-9.517523764236342, -6.557823331400282}}]}}, 
      {Arrowheads[{{0.03173778801054128, 1.}}], 
       {RGBColor[0, 0.10751366492337368`, 0], 
        ArrowBox[{{-8.470391061178304, -6.418665555641023}, \
{-9.547608938821696, -5.593334444358982}}]}}, 
      {Arrowheads[{{0.03174251028606472, 1.}}], 
       {RGBColor[0, 0.10182355773109786`, 0], 
        ArrowBox[{{-8.44291826534537, -5.379273875057589}, \
{-9.575081734654631, -4.630726124942416}}]}}, 
      {Arrowheads[{{0.0317507485630885, 1.}}], 
       {RGBColor[0, 0.09104713272079855, 0], 
        ArrowBox[{{-8.419329905886084, -4.340240570976732}, \
{-9.598670094113917, -3.6677594290232736`}}]}}, 
      {Arrowheads[{{0.03176143677025371, 1.}}], 
       {RGBColor[0, 0.07478113333048872, 0], 
        ArrowBox[{{-8.400598260571321, -3.304539604018526}, \
{-9.61740173942868, -2.7014603959814805`}}]}}, 
      {Arrowheads[{{0.031772325164206965`, 1.}}], 
       {RGBColor[0, 0.053323520726695064`, 0], 
        ArrowBox[{{-8.387234277487623, -2.275500241514714}, \
{-9.630765722512377, -1.7284997584852926`}}]}}, 
      {Arrowheads[{{0.031780527395816674`, 1.}}], 
       {RGBColor[0, 0.02778643942026295, 0], 
        ArrowBox[{{-8.379315398996, -1.256206884749382}, {-9.638684601004, \
-0.745793115250625}}]}}, 
      {Arrowheads[{{0.03178358425319299, 1.}}], 
       {RGBColor[0, 0., 0], 
        ArrowBox[{{-8.376704274781197, -0.2566660009698413}, \
{-9.641295725218804, 0.24102537596983425`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031731724701861475`, 1.}}], 
       {RGBColor[0, 0.11440429223405015`, 0], 
        ArrowBox[{{-7.606770252187356, -10.557020333980224`}, \
{-8.409229747812645, -9.462979666019775}}]}}, 
      {Arrowheads[{{0.031723835106919646`, 1.}}], 
       {RGBColor[0, 0.12279105295896417`, 0], 
        ArrowBox[{{-7.573105723685206, -9.529437029774057}, \
{-8.442894276314796, -8.488562970225944}}]}}, 
      {Arrowheads[{{0.03171657948715085, 1.}}], 
       {RGBColor[0, 0.13002558653544546`, 0], 
        ArrowBox[{{-7.5378262783609395`, -8.496583687511372}, \
{-8.478173721639061, -7.51941631248863}}]}}, 
      {Arrowheads[{{0.0317114019124611, 1.}}], 
       {RGBColor[0, 0.13495024773178507`, 0], 
        ArrowBox[{{-7.501977138629014, -7.458185229689269}, \
{-8.514022861370988, -6.555814770310735}}]}}, 
      {Arrowheads[{{0.031710220116723656`, 1.}}], 
       {RGBColor[0, 0.13604921950222532`, 0], 
        ArrowBox[{{-7.467051878346633, -6.414617327067679}, \
{-8.54894812165337, -5.597382672932325}}]}}, 
      {Arrowheads[{{0.03171495922836906, 1.}}], 
       {RGBColor[0, 0.1315866016425666, 0], 
        ArrowBox[{{-7.434870394366926, -5.367288322493455}, \
{-8.581129605633075, -4.64271167750655}}]}}, 
      {Arrowheads[{{0.03172657822711882, 1.}}], 
       {RGBColor[0, 0.11994182901448278`, 0], 
        ArrowBox[{{-7.407261311720558, -4.31892906264549}, \
{-8.608738688279445, -3.6890709373545163`}}]}}, 
      {Arrowheads[{{0.031743875606555866`, 1.}}], 
       {RGBColor[0, 0.1001180005642444, 0], 
        ArrowBox[{{-7.385614187307351, -3.273564191635652}, \
{-8.63038581269265, -2.7324358083643547`}}]}}, 
      {Arrowheads[{{0.03176290521269911, 1.}}], 
       {RGBColor[0, 0.07226035356917564, 0], 
        ArrowBox[{{-7.370528346013294, -2.235990032387014}, \
{-8.645471653986709, -1.7680099676129928`}}]}}, 
      {Arrowheads[{{0.03177788614166042, 1.}}], 
       {RGBColor[0, 0.03793601681888726, 0], 
        ArrowBox[{{-7.361829924489696, -1.2108112378538858`}, \
{-8.654170075510306, -0.7911887621461212}}]}}, 
      {Arrowheads[{{0.03178358425319302, 1.}}], 
       {RGBColor[0, 0., 0], 
        ArrowBox[{{-7.359015651262347, -0.20916920346681095`}, \
{-8.656984348737655, 0.19352857846680385`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031713193908707374`, 1.}}], 
       {RGBColor[0, 0.1332664720286783, 0], 
        ArrowBox[{{-6.625008405333878, -10.570144282686638`}, \
{-7.388991594666125, -9.449855717313364}}]}}, 
      {Arrowheads[{{0.03169908668937483, 1.}}], 
       {RGBColor[0, 0.1459950160100794, 0], 
        ArrowBox[{{-6.5884166644615485`, -9.541971212039556}, \
{-7.425583335538454, -8.476028787960443}}]}}, 
      {Arrowheads[{{0.03168436150743597, 1.}}], 
       {RGBColor[0, 0.15818707831744233`, 0], 
        ArrowBox[{{-6.549077744510961, -8.50715021671908}, \
{-7.464922255489042, -7.5088497832809225`}}]}}, 
      {Arrowheads[{{0.031671188483936, 1.}}], 
       {RGBColor[0, 0.16834302743254168`, 0], 
        ArrowBox[{{-6.508085116528827, -7.46476218004339}, \
{-7.505914883471176, -6.549237819956613}}]}}, 
      {Arrowheads[{{0.03166317325546777, 1.}}], 
       {RGBColor[0, 0.17423110920951382`, 0], 
        ArrowBox[{{-6.467274101759132, -6.414566037073163}, \
{-7.5467258982408705`, -5.59743396292684}}]}}, 
      {Arrowheads[{{0.03166491703840947, 1.}}], 
       {RGBColor[0, 0.1729672926309978, 0], 
        ArrowBox[{{-6.42916056567777, -5.357678768224131}, \
{-7.584839434322233, -4.652321231775874}}]}}, 
      {Arrowheads[{{0.03168015543817662, 1.}}], 
       {RGBColor[0, 0.16149969896609134`, 0], 
        ArrowBox[{{-6.396492276845973, -4.2972613797086}, {-7.61750772315403, \
-3.710738620291406}}]}}, 
      {Arrowheads[{{0.031708579786299734`, 1.}}], 
       {RGBColor[0, 0.13755997371988235`, 0], 
        ArrowBox[{{-6.371417330915559, -3.2387543508334065`}, \
{-7.642582669084444, -2.7672456491666}}]}}, 
      {Arrowheads[{{0.03174334557529224, 1.}}], 
       {RGBColor[0, 0.10078355150975667`, 0], 
        ArrowBox[{{-6.354686531629289, -2.189191988059673}, \
{-7.659313468370714, -1.814808011940334}}]}}, 
      {Arrowheads[{{0.03177229578073007, 1.}}], 
       {RGBColor[0, 0.053393043696246985`, 0], 
        ArrowBox[{{-6.345567182736799, -1.1555987407416763`}, \
{-7.668432817263204, -0.8464012592583305}}]}}, 
      {Arrowheads[{{0.031783584253192984`, 1.}}], 
       {RGBColor[0, 0., 0], 
        ArrowBox[{{-6.342739881160871, -0.1509306032544579}, \
{-7.671260118839132, 0.1352899782544508}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.03168891824088104, 1.}}], 
       {RGBColor[0, 0.15451764150389896`, 0], 
        ArrowBox[{{-5.650091327551921, -10.586458789396886`}, \
{-6.361908672448083, -9.433541210603114}}]}}, 
      {Arrowheads[{{0.03166465718196106, 1.}}], 
       {RGBColor[0, 0.17315621437926368`, 0], 
        ArrowBox[{{-5.611041519614278, -9.558800875320925}, \
{-6.400958480385726, -8.459199124679076}}]}}, 
      {Arrowheads[{{0.031636364999139376`, 1.}}], 
       {RGBColor[0, 0.19261177616756692`, 0], 
        ArrowBox[{{-5.567716092090092, -8.52313285363181}, \
{-6.444283907909911, -7.492867146368193}}]}}, 
      {Arrowheads[{{0.03160657163574787, 1.}}], 
       {RGBColor[0, 0.21115445402581237`, 0], 
        ArrowBox[{{-5.5210538690079805`, -7.477553595304681}, \
{-6.4909461309920236`, -6.536446404695323}}]}}, 
      {Arrowheads[{{0.031581288467201096`, 1.}}], 
       {RGBColor[0, 0.22568600079630563`, 0], 
        ArrowBox[{{-5.473147444788665, -6.420646106271466}, \
{-6.5388525552113395`, -5.591353893728538}}]}}, 
      {Arrowheads[{{0.0315706708596407, 1.}}], 
       {RGBColor[0, 0.23151342317609958`, 0], 
        ArrowBox[{{-5.4274320829918175`, -5.352585865878704}, \
{-6.5845679170081866`, -4.657414134121301}}]}}, 
      {Arrowheads[{{0.03158629486424913, 1.}}], 
       {RGBColor[0, 0.22288471325936932`, 0], 
        ArrowBox[{{-5.3881896895139025`, -4.2766136486369675`}, \
{-6.6238103104861015`, -3.7313863513630388`}}]}}, 
      {Arrowheads[{{0.03163306019983005, 1.}}], 
       {RGBColor[0, 0.1947565740569703, 0], 
        ArrowBox[{{-5.359049239635559, -3.20001214730825}, \
{-6.652950760364445, -2.805987852691756}}]}}, 
      {Arrowheads[{{0.031699840703045074`, 1.}}], 
       {RGBColor[0, 0.14534302953122533`, 0], 
        ArrowBox[{{-5.341133741210724, -2.1333203289698446`}, \
{-6.67086625878928, -1.870679671030162}}]}}, 
      {Arrowheads[{{0.031759591899067484`, 1.}}], 
       {RGBColor[0, 0.07783231708949448, 0], 
        ArrowBox[{{-5.33254496772107, -1.087507610208225}, \
{-6.679455032278934, -0.9144923897917817}}]}}, 
      {Arrowheads[{{0.03178358425319299, 1.}}], 
       {RGBColor[0, 0., 0], 
        ArrowBox[{{-5.3301767286507875`, -0.078424609131629}, \
{-6.681823271349216, 0.0627839841316219}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.0316583483513177, 1.}}], 
       {RGBColor[0, 0.17768078968644804`, 0], 
        ArrowBox[{{-4.683587030534947, -10.605637736639785`}, \
{-5.326412969465058, -9.414362263360214}}]}}, 
      {Arrowheads[{{0.03161831699873287, 1.}}], 
       {RGBColor[0, 0.20404779855150706`, 0], 
        ArrowBox[{{-4.643192154085996, -9.579988557133516}, \
{-5.366807845914009, -8.438011442866483}}]}}, 
      {Arrowheads[{{0.03156646422446873, 1.}}], 
       {RGBColor[0, 0.2337815101751088, 0], 
        ArrowBox[{{-4.596639666072602, -8.545286900227982}, \
{-5.413360333927403, -7.47071309977202}}]}}, 
      {Arrowheads[{{0.03150350180487392, 1.}}], 
       {RGBColor[0, 0.2653911734877688, 0], 
        ArrowBox[{{-4.544312668864938, -7.49831206882127}, \
{-5.465687331135068, -6.515687931178733}}]}}, 
      {Arrowheads[{{0.031436914455753286`, 1.}}], 
       {RGBColor[0, 0.29510198586838704`, 0], 
        ArrowBox[{{-4.488189145364672, -6.435664223017593}, \
{-5.5218108546353335`, -5.576335776982411}}]}}, 
      {Arrowheads[{{0.031386633797935756`, 1.}}], 
       {RGBColor[0, 0.3156522570542844, 0], 
        ArrowBox[{{-4.432687166502177, -5.3553127940666645`}, \
{-5.577312833497829, -4.654687205933341}}]}}, 
      {Arrowheads[{{0.03138520488607213, 1.}}], 
       {RGBColor[0, 0.31621628798429363`, 0], 
        ArrowBox[{{-4.384566291130894, -4.259503521744155}, \
{-5.625433708869111, -3.748496478255851}}]}}, 
      {Arrowheads[{{0.03145927655675182, 1.}}], 
       {RGBColor[0, 0.28547614451091013`, 0], 
        ArrowBox[{{-4.3504653200238455`, -3.157699741281156}, \
{-5.65953467997616, -2.84830025871885}}]}}, 
      {Arrowheads[{{0.03159517131566952, 1.}}], 
       {RGBColor[0, 0.21782829957741667`, 0], 
        ArrowBox[{{-4.332579471470848, -2.066146291006335}, \
{-5.677420528529157, -1.937853708993672}}]}}, 
      {Arrowheads[{{0.031728375527457726`, 1.}}], 
       {RGBColor[0, 0.11803758406416413`, 0], 
        ArrowBox[{{-4.326680514336746, -1.002445082949015}, \
{-5.683319485663259, -0.999554917050992}}]}}, 
      {Arrowheads[{{0.031783584253193005`, 1.}}], 
       {RGBColor[0, 4.2146848510894035`*^-8, 0], 
        ArrowBox[{{-4.325820073063406, 
         0.013076760175354432`}, {-5.6841799269366, \
-0.02871738517536154}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.03162211800673148, 1.}}], 
       {RGBColor[0, 0.2016937524096779, 0], 
        ArrowBox[{{-3.727000957094733, -10.626696235830805`}, \
{-4.280999042905273, -9.393303764169197}}]}}, 
      {Arrowheads[{{0.031559331434264065`, 1.}}], 
       {RGBColor[0, 0.2375771315023663, 0], 
        ArrowBox[{{-3.6873272567895987`, -9.604775084378742}, \
{-4.320672743210408, -8.413224915621258}}]}}, 
      {Arrowheads[{{0.03146923528416915, 1.}}], 
       {RGBColor[0, 0.2810810240473433, 0], 
        ArrowBox[{{-3.639561948871767, -8.573525418706748}, \
{-4.36843805112824, -7.442474581293255}}]}}, 
      {Arrowheads[{{0.03134376217350504, 1.}}], 
       {RGBColor[0, 0.3321477523886206, 0], 
        ArrowBox[{{-3.5829361671218196`, -7.528284069262506}, \
{-4.425063832878187, -6.485715930737497}}]}}, 
      {Arrowheads[{{0.031183040737079292`, 1.}}], 
       {RGBColor[0, 0.3876229866474521, 0], 
        ArrowBox[{{-3.5184176493525725`, -6.462780491780354}, \
{-4.489582350647433, -5.54921950821965}}]}}, 
      {Arrowheads[{{0.031015983498235433`, 1.}}], 
       {RGBColor[0, 0.4376491079471899, 0], 
        ArrowBox[{{-3.4508128076527322`, -5.370613636410195}, \
{-4.557187192347274, -4.63938636358981}}]}}, 
      {Arrowheads[{{0.03092584055203525, 1.}}], 
       {RGBColor[0, 0.4623002092839995, 0], 
        ArrowBox[{{-3.3904140784462413`, -4.25027151540669}, \
{-4.617585921553765, -3.757728484593316}}]}}, 
      {Arrowheads[{{0.031023909793733154`, 1.}}], 
       {RGBColor[0, 0.43541122089040113`, 0], 
        ArrowBox[{{-3.349931207901842, -3.1130371511806736`}, \
{-4.658068792098164, -2.892962848819333}}]}}, 
      {Arrowheads[{{0.031320387215608377`, 1.}}], 
       {RGBColor[0, 0.34079638952338187`, 0], 
        ArrowBox[{{-3.3346178243048152`, -1.9849751977245689`}, \
{-4.673382175695191, -2.019024802275438}}]}}, 
      {Arrowheads[{{0.03164537488154624, 1.}}], 
       {RGBColor[0, 0.18663806874378852`, 0], 
        ArrowBox[{{-3.3357563936704993`, -0.8953320189151397}, \
{-4.6722436063295065`, -1.1066679810848672`}}]}}, 
      {Arrowheads[{{0.031783584253192984`, 1.}}], 
       {RGBColor[0, 0., 0], 
        ArrowBox[{{-3.3384765319557497`, 
         0.1292948736842749}, {-4.6695234680442566`, -0.144935498684282}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.03158296535092203, 1.}}], 
       {RGBColor[0, 0.22475165291800944`, 0], 
        ArrowBox[{{-2.7813495257668817`, -10.64779520058354}, \
{-3.2246504742331252`, -9.372204799416458}}]}}, 
      {Arrowheads[{{0.03149078980068215, 1.}}], 
       {RGBColor[0, 0.27131960399672717`, 0], 
        ArrowBox[{{-2.74562689369744, -9.631104044824642}, \
{-3.2603731063025667`, -8.386895955175358}}]}}, 
      {Arrowheads[{{0.03134497358587505, 1.}}], 
       {RGBColor[0, 0.33169320958835585`, 0], 
        ArrowBox[{{-2.7005681953755794`, -8.605997948089454}, \
{-3.3054318046244275`, -7.410002051910547}}]}}, 
      {Arrowheads[{{0.031112625170905506`, 1.}}], 
       {RGBColor[0, 0.4094882699548544, 0], 
        ArrowBox[{{-2.643762515029212, -7.566805436088798}, \
{-3.362237484970795, -6.4471945639112045`}}]}}, 
      {Arrowheads[{{0.030753199349698456`, 1.}}], 
       {RGBColor[0, 0.5059927447704611, 0], 
        ArrowBox[{{-2.573797199476495, -6.504051551383895}, \
{-3.432202800523511, -5.507948448616109}}]}}, 
      {Arrowheads[{{0.030262015126279525`, 1.}}], 
       {RGBColor[0, 0.6124518727079075, 0], 
        ArrowBox[{{-2.4938192342845453`, -5.40413322469184}, \
{-3.5121807657154616`, -4.605866775308165}}]}}, 
      {Arrowheads[{{0.029807299213409435`, 1.}}], 
       {RGBColor[0, 0.69542109925575, 0], 
        ArrowBox[{{-2.4175559353721465`, -4.255680808578059}, \
{-3.5884440646278595`, -3.7523191914219476`}}]}}, 
      {Arrowheads[{{0.02982380364767483, 1.}}], 
       {RGBColor[0, 0.6926043125193035, 0], 
        ArrowBox[{{-2.36879022629098, -3.0686945591004364`}, \
{-3.637209773709027, -2.9373054408995696`}}]}}, 
      {Arrowheads[{{0.03053339714456022, 1.}}], 
       {RGBColor[0, 0.5563713398282528, 0], 
        ArrowBox[{{-2.3604191212031127`, -1.8870949977451918`}, \
{-3.645580878796894, -2.116905002254815}}]}}, 
      {Arrowheads[{{0.03141139421804461, 1.}}], 
       {RGBColor[0, 0.30570920505186977`, 0], 
        ArrowBox[{{-2.375590446818869, -0.7615653042848527}, \
{-3.6304095531811376`, -1.2404346957151542`}}]}}, 
      {Arrowheads[{{0.03178358425319299, 1.}}], 
       {RGBColor[0, 0., 0], 
        ArrowBox[{{-2.3850416982077642`, 
         0.2747563992900028}, {-3.6209583017922418`, \
-0.2903970242900099}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031546329426852406`, 1.}}], 
       {RGBColor[0, 0.24434219582260716`, 0], 
        ArrowBox[{{-1.846529996473701, -10.66626491310216}, \
{-2.157470003526306, -9.35373508689784}}]}}, 
      {Arrowheads[{{0.031422186694673185`, 1.}}], 
       {RGBColor[0, 0.30127005360941517`, 0], 
        ArrowBox[{{-1.8189586859998812`, -9.655357134694814}, \
{-2.1850413140001255`, -8.362642865305187}}]}}, 
      {Arrowheads[{{0.031208421802689644`, 1.}}], 
       {RGBColor[0, 0.3794201289544572, 0], 
        ArrowBox[{{-1.7826379094796299`, -8.63811324038718}, \
{-2.221362090520377, -7.377886759612823}}]}}, 
      {Arrowheads[{{0.03082293872570397, 1.}}], 
       {RGBColor[0, 0.4888425662633563, 0], 
        ArrowBox[{{-1.7339180744927158`, -7.608967793858995}, \
{-2.2700819255072906`, -6.405032206141008}}]}}, 
      {Arrowheads[{{0.030105676272757752`, 1.}}], 
       {RGBColor[0, 0.6423332020750919, 0], 
        ArrowBox[{{-1.6684392968776587`, -6.556450702579434}, \
{-2.335560703122348, -5.45554929742057}}]}}, 
      {Arrowheads[{{0.028814151388364934`, 1.}}], 
       {RGBColor[0, 0.8455063829438599, 0], 
        ArrowBox[{{-1.5847497628349922`, -5.458188915689499}, \
{-2.419250237165014, -4.551811084310505}}]}}, 
      {Arrowheads[{{0.027005837760849066`, 1.}}], 
       {RGBColor[0, 1., 0], 
        ArrowBox[{{-1.4964887649308598`, -4.2829274276232425`}, \
{-2.507511235069147, -3.725072572376764}}]}}, 
      {Arrowheads[{{0.026240958895476167`, 1.}}], 
       {RGBColor[0, 1., 0], 
        ArrowBox[{{-1.4416333216586157`, -3.02976547533864}, \
{-2.562366678341391, -2.976234524661367}}]}}, 
      {Arrowheads[{{0.0281791876449808, 1.}}], 
       {RGBColor[0, 0.9266176964174543, 0], 
        ArrowBox[{{-1.4443449752046678`, -1.7740562470156624`}, \
{-2.559655024795339, -2.229943752984344}}]}}, 
      {Arrowheads[{{0.03076817052184496, 1.}}], 
       {RGBColor[0, 0.5023636721125169, 0], 
        ArrowBox[{{-1.4772908851333577`, -0.6042989640095571}, \
{-2.526709114866649, -1.3977010359904498`}}]}}, 
      {Arrowheads[{{0.031783584253193, 1.}}], 
       {RGBColor[0, 0., 0], 
        ArrowBox[{{-1.4946952304009689`, 
         0.4442459785924319}, {-2.509304769599038, \
-0.45988660359243905`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.03151966095498513, 1.}}], 
       {RGBColor[0, 0.257654674330927, 0], 
        ArrowBox[{{-0.9206860314291857, -10.67905568118288}, \
{-1.081313968570821, -9.340944318817119}}]}}, 
      {Arrowheads[{{0.03136952036240162, 1.}}], 
       {RGBColor[0, 0.3223408766630891, 0], 
        ArrowBox[{{-0.9055175036326395, -9.672817184015473}, \
{-1.0964824963673674`, -8.345182815984527}}]}}, 
      {Arrowheads[{{0.03109512651274864, 1.}}], 
       {RGBColor[0, 0.4147357323550069, 0], 
        ArrowBox[{{-0.884891379421783, -8.662564702332583}, \
{-1.117108620578224, -7.35343529766742}}]}}, 
      {Arrowheads[{{0.030552594479397094`, 1.}}], 
       {RGBColor[0, 0.5521684504216623, 0], 
        ArrowBox[{{-0.855854792511276, -7.643853362261937}, \
{-1.1461452074887308`, -6.370146637738066}}]}}, 
      {Arrowheads[{{0.029380121508928828`, 1.}}], 
       {RGBColor[0, 0.7642315142422101, 0], 
        ArrowBox[{{-0.8138258571862906, -6.605581254154547}, \
{-1.1881741428137162`, -5.406418745845457}}]}}, 
      {Arrowheads[{{0.026667850684644983`, 1.}}], 
       {RGBColor[0, 1., 0], 
        ArrowBox[{{-0.7542681225069611, -5.518978536555657}, \
{-1.247731877493046, -4.491021463444348}}]}}, 
      {Arrowheads[{{0.02100647813039382, 1.}}], 
       {RGBColor[0, 1., 0], 
        ArrowBox[{{-0.6868652212449071, -4.324948519120807}, \
{-1.3151347787550998`, -3.6830514808791994`}}]}}, 
      {Arrowheads[{{0.01632953884715999, 1.}}], 
       {RGBColor[0, 1., 0], 
        ArrowBox[{{-0.6518983082428237, -3.005297914437096}, \
{-1.350101691757183, -3.0007020855629105`}}]}}, 
      {Arrowheads[{{0.022289127984903657`, 1.}}], 
       {RGBColor[0, 1., 0], 
        ArrowBox[{{-0.6561815332507804, -1.6731065619381775`}, \
{-1.3458184667492263`, -2.330893438061829}}]}}, 
      {Arrowheads[{{0.02943615551847457, 1.}}], 
       {RGBColor[0, 0.7556175291134339, 0], 
        ArrowBox[{{-0.6855441897086838, -0.4564581598654591}, \
{-1.316455810291323, -1.5455418401345478`}}]}}, 
      {Arrowheads[{{0.03178358425319299, 1.}}], 
       {RGBColor[0, 4.2146848510894035`*^-8, 0], 
        ArrowBox[{{-0.7017556670015204, 
         0.6022410696315758}, {-1.3002443329984865`, \
-0.6178816946315829}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.03150982524204431, 1.}}], 
       {RGBColor[0, 0.26239134858735297`, 0], 
        ArrowBox[{{-3.552713678800501*^-15, -10.683648637820136`}, \
{-3.552713678800501*^-15, -9.336351362179862}}]}}, 
      {Arrowheads[{{0.0313495109871677, 1.}}], 
       {RGBColor[0, 0.3299849763580501, 0], 
        ArrowBox[{{-3.552713678800501*^-15, -9.67922127893791}, \
{-3.552713678800501*^-15, -8.338778721062091}}]}}, 
      {Arrowheads[{{0.03105010388046514, 1.}}], 
       {RGBColor[0, 0.42792826018134794`, 0], 
        ArrowBox[{{-3.552713678800501*^-15, -8.671820253605826}, \
{-3.552713678800501*^-15, -7.344179746394175}}]}}, 
      {Arrowheads[{{0.030437158672788935`, 1.}}], 
       {RGBColor[0, 0.576941270235029, 0], 
        ArrowBox[{{-3.552713678800501*^-15, -7.657716096377481}, \
{-3.552713678800501*^-15, -6.356283903622522}}]}}, 
      {Arrowheads[{{0.029030350946240232`, 1.}}], 
       {RGBColor[0, 0.8156011810120919, 0], 
        ArrowBox[{{
         9.24825238919283*^-9, -6.626639950242597}, {-9.248259494620187*^-9, \
-5.385360049757407}}]}}, 
      {Arrowheads[{{0.025390574232353583`, 1.}}], 
       {RGBColor[0, 1., 0], 
        ArrowBox[{{-3.552713678800501*^-15, -5.547825154176781}, \
{-3.552713678800501*^-15, -4.462174845823223}}]}}, 
      {Arrowheads[{{0.01592710618084247, 1.}}], 
       {RGBColor[0, 1., 0], 
        ArrowBox[{{-3.552713678800501*^-15, -4.3445056454843485`}, \
{-3.552713678800501*^-15, -3.6634943545156577`}}]}}, 
      {Arrowheads[{{0.0001113715144623888, 1.}}], 
       {RGBColor[0, 1., 0], 
        ArrowBox[{{-3.552713678800501*^-15, -3.000618988095518}, \
{-3.552713678800501*^-15, -3.0053810119044884`}}]}}, 
      {Arrowheads[{{0.01695879963437853, 1.}}], 
       {RGBColor[0, 1., 0], 
        ArrowBox[{{-3.552713678800501*^-15, -1.6394377774231528`}, \
{-3.552713678800501*^-15, -2.364562222576854}}]}}, 
      {Arrowheads[{{0.028463406526641557`, 1.}}], 
       {RGBColor[0, 0.8914471866093654, 0], 
        ArrowBox[{{-3.552713678800501*^-15, -0.3924807560148571}, \
{-3.552713678800501*^-15, -1.6095192439851498`}}]}}, 
      {Arrowheads[{{0.031783584253193, 1.}}], 
       {RGBColor[0, 0., 0], 
        ArrowBox[{{-3.552713678800501*^-15, 
         0.6716810199490212}, {-3.552713678800501*^-15, \
-0.6873216449490284}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031519660954985124`, 1.}}], 
       {RGBColor[0, 0.2576546743309287, 0], 
        ArrowBox[{{0.9206860314291798, -10.67905568118288}, {
         1.0813139685708129`, -9.340944318817119}}]}}, 
      {Arrowheads[{{0.03136952036240162, 1.}}], 
       {RGBColor[0, 0.3223408766630891, 0], 
        ArrowBox[{{0.9055175036326324, -9.672817184015473}, {
         1.0964824963673603`, -8.345182815984527}}]}}, 
      {Arrowheads[{{0.031095126512748657`, 1.}}], 
       {RGBColor[0, 0.41473573235500477`, 0], 
        ArrowBox[{{0.8848913794217763, -8.662564702332583}, {
         1.1171086205782164`, -7.353435297667419}}]}}, 
      {Arrowheads[{{0.030552594479397125`, 1.}}], 
       {RGBColor[0, 0.5521684504216615, 0], 
        ArrowBox[{{0.8558547925112698, -7.643853362261938}, {
         1.1461452074887228`, -6.370146637738065}}]}}, 
      {Arrowheads[{{0.029380121508928828`, 1.}}], 
       {RGBColor[0, 0.7642315142422114, 0], 
        ArrowBox[{{0.813825857186285, -6.605581254154548}, {
         1.1881741428137078`, -5.406418745845457}}]}}, 
      {Arrowheads[{{0.026667850684644945`, 1.}}], 
       {RGBColor[0, 1., 0], 
        ArrowBox[{{0.7542681225069557, -5.518978536555657}, {
         1.2477318774930368`, -4.491021463444348}}]}}, 
      {Arrowheads[{{0.021006478130393767`, 1.}}], 
       {RGBColor[0, 1., 0], 
        ArrowBox[{{0.6868652212449018, -4.324948519120807}, {
         1.3151347787550909`, -3.683051480879199}}]}}, 
      {Arrowheads[{{0.016329538847159895`, 1.}}], 
       {RGBColor[0, 1., 0], 
        ArrowBox[{{0.6518983082428187, -3.005297914437096}, {
         1.350101691757174, -3.0007020855629105`}}]}}, 
      {Arrowheads[{{0.022289127984903605`, 1.}}], 
       {RGBColor[0, 1., 0], 
        ArrowBox[{{0.6561815332507754, -1.6731065619381769`}, {
         1.3458184667492172`, -2.3308934380618296`}}]}}, 
      {Arrowheads[{{0.029436155518474567`, 1.}}], 
       {RGBColor[0, 0.7556175291134354, 0], 
        ArrowBox[{{0.6855441897086789, -0.4564581598654581}, {
         1.3164558102913138`, -1.545541840134549}}]}}, 
      {Arrowheads[{{0.031783584253193, 1.}}], 
       {RGBColor[0, 0., 0], 
        ArrowBox[{{0.701755667001515, 0.6022410696315768}, {
         1.3002443329984776`, -0.6178816946315839}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.03154632942685243, 1.}}], 
       {RGBColor[0, 0.24434219582260536`, 0], 
        ArrowBox[{{1.8465299964736945`, -10.66626491310216}, {
         2.157470003526298, -9.353735086897839}}]}}, 
      {Arrowheads[{{0.031422186694673185`, 1.}}], 
       {RGBColor[0, 0.30127005360941517`, 0], 
        ArrowBox[{{1.818958685999874, -9.655357134694814}, {
         2.1850413140001184`, -8.362642865305187}}]}}, 
      {Arrowheads[{{0.031208421802689634`, 1.}}], 
       {RGBColor[0, 0.37942012895445604`, 0], 
        ArrowBox[{{1.7826379094796236`, -8.63811324038718}, {
         2.221362090520369, -7.377886759612823}}]}}, 
      {Arrowheads[{{0.030822938725703998`, 1.}}], 
       {RGBColor[0, 0.4888425662633563, 0], 
        ArrowBox[{{1.7339180744927094`, -7.608967793858996}, {
         2.270081925507283, -6.405032206141007}}]}}, 
      {Arrowheads[{{0.03010567627275777, 1.}}], 
       {RGBColor[0, 0.6423332020750919, 0], 
        ArrowBox[{{1.6684392968776525`, -6.5564507025794345`}, {
         2.33556070312234, -5.4555492974205695`}}]}}, 
      {Arrowheads[{{0.02881415138836492, 1.}}], 
       {RGBColor[0, 0.8455063829438617, 0], 
        ArrowBox[{{1.5847497628349863`, -5.4581889156895}, {
         2.419250237165006, -4.551811084310505}}]}}, 
      {Arrowheads[{{0.027005837760849048`, 1.}}], 
       {RGBColor[0, 1., 0], 
        ArrowBox[{{1.4964887649308534`, -4.2829274276232425`}, {
         2.5075112350691393`, -3.7250725723767637`}}]}}, 
      {Arrowheads[{{0.026240958895476132`, 1.}}], 
       {RGBColor[0, 1., 0], 
        ArrowBox[{{1.4416333216586092`, -3.0297654753386394`}, {
         2.562366678341383, -2.976234524661367}}]}}, 
      {Arrowheads[{{0.02817918764498078, 1.}}], 
       {RGBColor[0, 0.9266176964174567, 0], 
        ArrowBox[{{1.4443449752046615`, -1.7740562470156616`}, {
         2.559655024795331, -2.229943752984345}}]}}, 
      {Arrowheads[{{0.030768170521844967`, 1.}}], 
       {RGBColor[0, 0.5023636721125182, 0], 
        ArrowBox[{{1.4772908851333515`, -0.6042989640095557}, {
         2.526709114866641, -1.3977010359904511`}}]}}, 
      {Arrowheads[{{0.031783584253193005`, 1.}}], 
       {RGBColor[0, 0., 0], 
        ArrowBox[{{1.4946952304009624`, 0.4442459785924329}, {
         2.50930476959903, -0.45988660359244005`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031582965350922025`, 1.}}], 
       {RGBColor[0, 0.2247516529180114, 0], 
        ArrowBox[{{2.781349525766875, -10.64779520058354}, {
         3.2246504742331177`, -9.372204799416458}}]}}, 
      {Arrowheads[{{0.03149078980068213, 1.}}], 
       {RGBColor[0, 0.2713196039967255, 0], 
        ArrowBox[{{2.7456268936974335`, -9.631104044824642}, {
         3.2603731063025583`, -8.386895955175358}}]}}, 
      {Arrowheads[{{0.03134497358587505, 1.}}], 
       {RGBColor[0, 0.3316932095883572, 0], 
        ArrowBox[{{2.7005681953755727`, -8.605997948089454}, {
         3.3054318046244195`, -7.4100020519105465`}}]}}, 
      {Arrowheads[{{0.03111262517090551, 1.}}], 
       {RGBColor[0, 0.4094882699548544, 0], 
        ArrowBox[{{2.643762515029205, -7.566805436088798}, {
         3.362237484970787, -6.447194563911204}}]}}, 
      {Arrowheads[{{0.030753199349698456`, 1.}}], 
       {RGBColor[0, 0.5059927447704611, 0], 
        ArrowBox[{{2.5737971994764886`, -6.504051551383895}, {
         3.4322028005235032`, -5.5079484486161085`}}]}}, 
      {Arrowheads[{{0.03026201512627951, 1.}}], 
       {RGBColor[0, 0.6124518727079082, 0], 
        ArrowBox[{{2.4938192342845382`, -5.40413322469184}, {
         3.5121807657154536`, -4.605866775308165}}]}}, 
      {Arrowheads[{{0.029807299213409414`, 1.}}], 
       {RGBColor[0, 0.6954210992557538, 0], 
        ArrowBox[{{2.41755593537214, -4.255680808578059}, {
         3.588444064627852, -3.7523191914219476`}}]}}, 
      {Arrowheads[{{0.029823803647674788`, 1.}}], 
       {RGBColor[0, 0.6926043125193068, 0], 
        ArrowBox[{{2.3687902262909732`, -3.0686945591004364`}, {
         3.6372097737090185`, -2.9373054408995705`}}]}}, 
      {Arrowheads[{{0.030533397144560208`, 1.}}], 
       {RGBColor[0, 0.5563713398282556, 0], 
        ArrowBox[{{2.3604191212031056`, -1.8870949977451912`}, {
         3.6455808787968866`, -2.1169050022548155`}}]}}, 
      {Arrowheads[{{0.03141139421804462, 1.}}], 
       {RGBColor[0, 0.30570920505186977`, 0], 
        ArrowBox[{{2.375590446818862, -0.7615653042848516}, {
         3.63040955318113, -1.2404346957151553`}}]}}, 
      {Arrowheads[{{0.031783584253193005`, 1.}}], 
       {RGBColor[0, 0., 0], 
        ArrowBox[{{2.3850416982077576`, 0.274756399290004}, {
         3.6209583017922347`, -0.29039702429001113`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.03162211800673151, 1.}}], 
       {RGBColor[0, 0.20169375240967571`, 0], 
        ArrowBox[{{3.7270009570947265`, -10.626696235830805`}, {
         4.280999042905266, -9.393303764169195}}]}}, 
      {Arrowheads[{{0.03155933143426404, 1.}}], 
       {RGBColor[0, 0.2375771315023682, 0], 
        ArrowBox[{{3.6873272567895925`, -9.604775084378742}, {
         4.320672743210399, -8.413224915621258}}]}}, 
      {Arrowheads[{{0.03146923528416915, 1.}}], 
       {RGBColor[0, 0.2810810240473433, 0], 
        ArrowBox[{{3.6395619488717603`, -8.573525418706748}, {
         4.368438051128232, -7.442474581293254}}]}}, 
      {Arrowheads[{{0.031343762173505006`, 1.}}], 
       {RGBColor[0, 0.33214775238862326`, 0], 
        ArrowBox[{{3.5829361671218134`, -7.528284069262506}, {
         4.425063832878179, -6.485715930737497}}]}}, 
      {Arrowheads[{{0.03118304073707928, 1.}}], 
       {RGBColor[0, 0.3876229866474521, 0], 
        ArrowBox[{{3.518417649352566, -6.462780491780354}, {
         4.489582350647426, -5.54921950821965}}]}}, 
      {Arrowheads[{{0.03101598349823542, 1.}}], 
       {RGBColor[0, 0.437649107947192, 0], 
        ArrowBox[{{3.4508128076527256`, -5.370613636410195}, {
         4.557187192347266, -4.639386363589809}}]}}, 
      {Arrowheads[{{0.030925840552035243`, 1.}}], 
       {RGBColor[0, 0.46230020928400145`, 0], 
        ArrowBox[{{3.390414078446234, -4.25027151540669}, {
         4.617585921553758, -3.7577284845933163`}}]}}, 
      {Arrowheads[{{0.031023909793733154`, 1.}}], 
       {RGBColor[0, 0.43541122089040313`, 0], 
        ArrowBox[{{3.349931207901835, -3.1130371511806736`}, {
         4.658068792098157, -2.8929628488193333`}}]}}, 
      {Arrowheads[{{0.03132038721560835, 1.}}], 
       {RGBColor[0, 0.3407963895233845, 0], 
        ArrowBox[{{3.3346178243048086`, -1.9849751977245682`}, {
         4.673382175695183, -2.0190248022754385`}}]}}, 
      {Arrowheads[{{0.031645374881546236`, 1.}}], 
       {RGBColor[0, 0.1866380687438004, 0], 
        ArrowBox[{{3.3357563936704926`, -0.895332018915139}, {
         4.672243606329499, -1.1066679810848679`}}]}}, 
      {Arrowheads[{{0.031783584253193, 1.}}], 
       {RGBColor[0, 4.2146848510894035`*^-8, 0], 
        ArrowBox[{{3.3384765319557426`, 0.12929487368427578`}, {
         4.6695234680442494`, -0.14493549868428288`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.0316583483513177, 1.}}], 
       {RGBColor[0, 0.17768078968645054`, 0], 
        ArrowBox[{{4.68358703053494, -10.605637736639785`}, {
         5.326412969465051, -9.414362263360214}}]}}, 
      {Arrowheads[{{0.031618316998732895`, 1.}}], 
       {RGBColor[0, 0.20404779855150926`, 0], 
        ArrowBox[{{4.643192154085989, -9.579988557133518}, {
         5.366807845914001, -8.438011442866483}}]}}, 
      {Arrowheads[{{0.03156646422446873, 1.}}], 
       {RGBColor[0, 0.23378151017511067`, 0], 
        ArrowBox[{{4.596639666072595, -8.545286900227982}, {
         5.413360333927396, -7.47071309977202}}]}}, 
      {Arrowheads[{{0.03150350180487391, 1.}}], 
       {RGBColor[0, 0.2653911734877688, 0], 
        ArrowBox[{{4.544312668864931, -7.49831206882127}, {
         5.46568733113506, -6.515687931178733}}]}}, 
      {Arrowheads[{{0.031436914455753286`, 1.}}], 
       {RGBColor[0, 0.29510198586838704`, 0], 
        ArrowBox[{{4.4881891453646645`, -6.435664223017593}, {
         5.521810854635326, -5.576335776982411}}]}}, 
      {Arrowheads[{{0.031386633797935735`, 1.}}], 
       {RGBColor[0, 0.31565225705428585`, 0], 
        ArrowBox[{{4.43268716650217, -5.3553127940666645`}, {
         5.577312833497821, -4.654687205933341}}]}}, 
      {Arrowheads[{{0.031385204886072125`, 1.}}], 
       {RGBColor[0, 0.316216287984295, 0], 
        ArrowBox[{{4.384566291130887, -4.259503521744155}, {
         5.625433708869104, -3.7484964782558516`}}]}}, 
      {Arrowheads[{{0.03145927655675181, 1.}}], 
       {RGBColor[0, 0.2854761445109117, 0], 
        ArrowBox[{{4.350465320023838, -3.1576997412811556`}, {
         5.659534679976153, -2.8483002587188504`}}]}}, 
      {Arrowheads[{{0.03159517131566951, 1.}}], 
       {RGBColor[0, 0.21782829957741667`, 0], 
        ArrowBox[{{4.332579471470841, -2.066146291006334}, {
         5.67742052852915, -1.9378537089936727`}}]}}, 
      {Arrowheads[{{0.03172837552745777, 1.}}], 
       {RGBColor[0, 0.11803758406415661`, 0], 
        ArrowBox[{{4.326680514336738, -1.0024450829490144`}, {
         5.683319485663253, -0.9995549170509924}}]}}, 
      {Arrowheads[{{0.031783584253193005`, 1.}}], 
       {RGBColor[0, 0., 0], 
        ArrowBox[{{4.325820073063399, 0.013076760175355112`}, {
         5.684179926936593, -0.02871738517536222}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031688918240881055`, 1.}}], 
       {RGBColor[0, 0.15451764150389322`, 0], 
        ArrowBox[{{5.650091327551914, -10.586458789396886`}, {
         6.3619086724480765`, -9.433541210603114}}]}}, 
      {Arrowheads[{{0.031664657181961056`, 1.}}], 
       {RGBColor[0, 0.17315621437926623`, 0], 
        ArrowBox[{{5.611041519614271, -9.558800875320925}, {
         6.400958480385718, -8.459199124679076}}]}}, 
      {Arrowheads[{{0.031636364999139376`, 1.}}], 
       {RGBColor[0, 0.19261177616756692`, 0], 
        ArrowBox[{{5.567716092090086, -8.52313285363181}, {
         6.444283907909905, -7.492867146368193}}]}}, 
      {Arrowheads[{{0.031606571635747885`, 1.}}], 
       {RGBColor[0, 0.21115445402581026`, 0], 
        ArrowBox[{{5.521053869007973, -7.477553595304681}, {
         6.490946130992017, -6.536446404695323}}]}}, 
      {Arrowheads[{{0.03158128846720109, 1.}}], 
       {RGBColor[0, 0.22568600079630957`, 0], 
        ArrowBox[{{5.473147444788658, -6.420646106271466}, {
         6.5388525552113315`, -5.591353893728537}}]}}, 
      {Arrowheads[{{0.0315706708596407, 1.}}], 
       {RGBColor[0, 0.2315134231761015, 0], 
        ArrowBox[{{5.42743208299181, -5.352585865878704}, {
         6.5845679170081794`, -4.657414134121301}}]}}, 
      {Arrowheads[{{0.03158629486424913, 1.}}], 
       {RGBColor[0, 0.2228847132593733, 0], 
        ArrowBox[{{5.388189689513895, -4.2766136486369675`}, {
         6.623810310486094, -3.7313863513630388`}}]}}, 
      {Arrowheads[{{0.03163306019983005, 1.}}], 
       {RGBColor[0, 0.19475657405697258`, 0], 
        ArrowBox[{{5.359049239635552, -3.20001214730825}, {
         6.652950760364438, -2.8059878526917563`}}]}}, 
      {Arrowheads[{{0.03169984070304507, 1.}}], 
       {RGBColor[0, 0.14534302953121922`, 0], 
        ArrowBox[{{5.341133741210717, -2.133320328969844}, {
         6.670866258789273, -1.8706796710301625`}}]}}, 
      {Arrowheads[{{0.031759591899067456`, 1.}}], 
       {RGBColor[0, 0.07783231708949448, 0], 
        ArrowBox[{{5.332544967721063, -1.0875076102082246`}, {
         6.679455032278926, -0.9144923897917823}}]}}, 
      {Arrowheads[{{0.03178358425319301, 1.}}], 
       {RGBColor[0, 0., 0], 
        ArrowBox[{{5.33017672865078, -0.0784246091316284}, {6.681823271349209,
          0.06278398413162128}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.0317131939087074, 1.}}], 
       {RGBColor[0, 0.1332664720286783, 0], 
        ArrowBox[{{6.625008405333872, -10.570144282686638`}, {
         7.388991594666118, -9.449855717313362}}]}}, 
      {Arrowheads[{{0.03169908668937482, 1.}}], 
       {RGBColor[0, 0.14599501601007328`, 0], 
        ArrowBox[{{6.588416664461541, -9.541971212039558}, {
         7.425583335538446, -8.476028787960445}}]}}, 
      {Arrowheads[{{0.03168436150743597, 1.}}], 
       {RGBColor[0, 0.15818707831744233`, 0], 
        ArrowBox[{{6.549077744510954, -8.50715021671908}, {
         7.464922255489035, -7.5088497832809225`}}]}}, 
      {Arrowheads[{{0.031671188483936, 1.}}], 
       {RGBColor[0, 0.1683430274325443, 0], 
        ArrowBox[{{6.50808511652882, -7.46476218004339}, {
         7.505914883471169, -6.549237819956613}}]}}, 
      {Arrowheads[{{0.03166317325546777, 1.}}], 
       {RGBColor[0, 0.17423110920951382`, 0], 
        ArrowBox[{{6.467274101759125, -6.414566037073163}, {
         7.546725898240863, -5.59743396292684}}]}}, 
      {Arrowheads[{{0.03166491703840947, 1.}}], 
       {RGBColor[0, 0.17296729263099522`, 0], 
        ArrowBox[{{6.429160565677763, -5.357678768224131}, {
         7.584839434322226, -4.652321231775874}}]}}, 
      {Arrowheads[{{0.03168015543817662, 1.}}], 
       {RGBColor[0, 0.16149969896609134`, 0], 
        ArrowBox[{{6.396492276845966, -4.2972613797086}, {
         7.617507723154023, -3.710738620291406}}]}}, 
      {Arrowheads[{{0.03170857978629973, 1.}}], 
       {RGBColor[0, 0.13755997371988882`, 0], 
        ArrowBox[{{6.371417330915552, -3.238754350833406}, {
         7.642582669084437, -2.7672456491666004`}}]}}, 
      {Arrowheads[{{0.03174334557529224, 1.}}], 
       {RGBColor[0, 0.10078355150976548`, 0], 
        ArrowBox[{{6.354686531629282, -2.1891919880596724`}, {
         7.659313468370707, -1.814808011940334}}]}}, 
      {Arrowheads[{{0.03177229578073007, 1.}}], 
       {RGBColor[0, 0.053393043696246985`, 0], 
        ArrowBox[{{6.345567182736792, -1.1555987407416761`}, {
         7.668432817263197, -0.8464012592583309}}]}}, 
      {Arrowheads[{{0.031783584253192984`, 1.}}], 
       {RGBColor[0, 0., 0], 
        ArrowBox[{{6.342739881160864, -0.15093060325445737`}, {
         7.6712601188391245`, 0.13528997825445027`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031731724701861475`, 1.}}], 
       {RGBColor[0, 0.11440429223405015`, 0], 
        ArrowBox[{{7.606770252187349, -10.557020333980224`}, {
         8.409229747812638, -9.462979666019775}}]}}, 
      {Arrowheads[{{0.031723835106919646`, 1.}}], 
       {RGBColor[0, 0.12279105295896417`, 0], 
        ArrowBox[{{7.573105723685199, -9.529437029774057}, {
         8.442894276314789, -8.488562970225944}}]}}, 
      {Arrowheads[{{0.03171657948715085, 1.}}], 
       {RGBColor[0, 0.13002558653544546`, 0], 
        ArrowBox[{{7.537826278360932, -8.496583687511372}, {
         8.478173721639054, -7.51941631248863}}]}}, 
      {Arrowheads[{{0.0317114019124611, 1.}}], 
       {RGBColor[0, 0.13495024773179165`, 0], 
        ArrowBox[{{7.501977138629007, -7.458185229689269}, {
         8.51402286137098, -6.555814770310735}}]}}, 
      {Arrowheads[{{0.031710220116723656`, 1.}}], 
       {RGBColor[0, 0.13604921950221877`, 0], 
        ArrowBox[{{7.467051878346626, -6.414617327067679}, {
         8.548948121653362, -5.597382672932325}}]}}, 
      {Arrowheads[{{0.03171495922836908, 1.}}], 
       {RGBColor[0, 0.1315866016425801, 0], 
        ArrowBox[{{7.434870394366919, -5.367288322493455}, {
         8.58112960563307, -4.642711677506551}}]}}, 
      {Arrowheads[{{0.03172657822711881, 1.}}], 
       {RGBColor[0, 0.11994182901449019`, 0], 
        ArrowBox[{{7.407261311720551, -4.3189290626454895`}, {
         8.608738688279438, -3.6890709373545167`}}]}}, 
      {Arrowheads[{{0.031743875606555866`, 1.}}], 
       {RGBColor[0, 0.1001180005642444, 0], 
        ArrowBox[{{7.385614187307344, -3.2735641916356517`}, {
         8.630385812692642, -2.7324358083643543`}}]}}, 
      {Arrowheads[{{0.03176290521269907, 1.}}], 
       {RGBColor[0, 0.07226035356915106, 0], 
        ArrowBox[{{7.370528346013287, -2.2359900323870137`}, {
         8.6454716539867, -1.768009967612993}}]}}, 
      {Arrowheads[{{0.03177788614166045, 1.}}], 
       {RGBColor[0, 0.03793601681886385, 0], 
        ArrowBox[{{7.3618299244896885`, -1.2108112378538853`}, {
         8.6541700755103, -0.7911887621461217}}]}}, 
      {Arrowheads[{{0.03178358425319301, 1.}}], 
       {RGBColor[0, 0., 0], 
        ArrowBox[{{7.3590156512623395`, -0.20916920346681062`}, {
         8.656984348737648, 0.19352857846680352`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031745522151313085`, 1.}}], 
       {RGBColor[0, 0.09802157053022811, 0], 
        ArrowBox[{{8.593963567454765, -10.546993130012034`}, {
         9.424036432545222, -9.473006869987966}}]}}, 
      {Arrowheads[{{0.031741304860374076`, 1.}}], 
       {RGBColor[0, 0.10330591235526587`, 0], 
        ArrowBox[{{8.563312637045772, -9.520719905517078}, {
         9.454687362954214, -8.497280094482923}}]}}, 
      {Arrowheads[{{0.03173802302907201, 1.}}], 
       {RGBColor[0, 0.10723763823581131`, 0], 
        ArrowBox[{{8.531843885068087, -8.490411971470206}, {
         9.486156114931898, -7.525588028529796}}]}}, 
      {Arrowheads[{{0.031736535019441105`, 1.}}], 
       {RGBColor[0, 0.10897345524892349`, 0], 
        ArrowBox[{{8.500476235763651, -7.45617666859972}, {
         9.517523764236335, -6.557823331400282}}]}}, 
      {Arrowheads[{{0.03173778801054131, 1.}}], 
       {RGBColor[0, 0.10751366492337368`, 0], 
        ArrowBox[{{8.470391061178296, -6.418665555641023}, {
         9.54760893882169, -5.593334444358982}}]}}, 
      {Arrowheads[{{0.031742510286064715`, 1.}}], 
       {RGBColor[0, 0.1018235577311153, 0], 
        ArrowBox[{{8.442918265345362, -5.379273875057589}, {
         9.575081734654624, -4.6307261249424165`}}]}}, 
      {Arrowheads[{{0.0317507485630885, 1.}}], 
       {RGBColor[0, 0.09104713272079855, 0], 
        ArrowBox[{{8.419329905886077, -4.340240570976732}, {
         9.59867009411391, -3.667759429023274}}]}}, 
      {Arrowheads[{{0.03176143677025371, 1.}}], 
       {RGBColor[0, 0.07478113333048872, 0], 
        ArrowBox[{{8.400598260571314, -3.304539604018526}, {
         9.617401739428672, -2.7014603959814805`}}]}}, 
      {Arrowheads[{{0.03177232516420696, 1.}}], 
       {RGBColor[0, 0.053323520726678404`, 0], 
        ArrowBox[{{8.387234277487616, -2.2755002415147136`}, {
         9.63076572251237, -1.7284997584852928`}}]}}, 
      {Arrowheads[{{0.03178052739581667, 1.}}], 
       {RGBColor[0, 0.027786439420230985`, 0], 
        ArrowBox[{{8.379315398995994, -1.2562068847493817`}, {
         9.638684601003993, -0.7457931152506252}}]}}, 
      {Arrowheads[{{0.031783584253192984`, 1.}}], 
       {RGBColor[0, 0., 0], 
        ArrowBox[{{8.37670427478119, -0.25666600096984105`}, {
         9.641295725218797, 0.24102537596983395`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.03175564498193818, 1.}}], 
       {RGBColor[0, 0.08398805608302957, 0], 
        ArrowBox[{{9.585405743098594, -10.53974558384735}, {
         10.434594256901393`, -9.480254416152647}}]}}, 
      {Arrowheads[{{0.03175353477278908, 1.}}], 
       {RGBColor[0, 0.0871006184582883, 0], 
        ArrowBox[{{9.557650624768785, -9.515191124955846}, {
         10.4623493752312, -8.502808875044154}}]}}, 
      {Arrowheads[{{0.0317522973855149, 1.}}], 
       {RGBColor[0, 0.08887498780269754, 0], 
        ArrowBox[{{9.529622216126196, -8.48763598750077}, {
         10.490377783873788`, -7.528364012499232}}]}}, 
      {Arrowheads[{{0.03175240910367017, 1.}}], 
       {RGBColor[0, 0.08871624817725238, 0], 
        ArrowBox[{{9.502097940283745, -7.457391203471779}, {
         10.51790205971624, -6.556608796528223}}]}}, 
      {Arrowheads[{{0.03175430640095667, 1.}}], 
       {RGBColor[0, 0.08597555915541999, 0], 
        ArrowBox[{{9.476006491082828, -6.425192966001821}, {
         10.54399350891716, -5.586807033998182}}]}}, 
      {Arrowheads[{{0.03175821068838986, 1.}}], 
       {RGBColor[0, 0.0800404524461048, 0], 
        ArrowBox[{{9.452339137491268, -5.392297703134737}, {
         10.567660862508715`, -4.617702296865268}}]}}, 
      {Arrowheads[{{0.0317639193118594, 1.}}], 
       {RGBColor[0, 0.07046682359959426, 0], 
        ArrowBox[{{9.432019342948713, -4.360495792441135}, {
         10.587980657051272`, -3.6475042075588706`}}]}}, 
      {Arrowheads[{{0.031770660690077675`, 1.}}], 
       {RGBColor[0, 0.05712847323209744, 0], 
        ArrowBox[{{9.415768806670767, -3.3319923148617656`}, {
         10.604231193329216`, -2.6740076851382413`}}]}}, 
      {Arrowheads[{{0.03177714141420893, 1.}}], 
       {RGBColor[0, 0.040338741240445966`, 0], 
        ArrowBox[{{9.404027732916845, -2.309135963819883}, {
         10.61597226708314, -1.6948640361801237`}}]}}, 
      {Arrowheads[{{0.03178185601993461, 1.}}], 
       {RGBColor[0, 0.020893011595017053`, 0], 
        ArrowBox[{{9.396973107910902, -1.2940356282800927`}, {
         10.623026892089081`, -0.7079643717199142}}]}}, 
      {Arrowheads[{{0.031783584253193005`, 1.}}], 
       {RGBColor[0, 0., 0], 
        ArrowBox[{{9.394625381236791, -0.29598023230503906`}, {
         10.625374618763194`, 0.28033960730503193`}}]}}}}}, 
   GraphicsComplexBox[CompressedData["
1:eJxlnHVYVdvWxukU6UYQsMDGOMpR5zQxUOzuwAZFxU6wULEbC7sb8RhzKooI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    "], {{}, {}, 
     TagBox[
      TooltipBox[
       {RGBColor[1, 0, 1], Thickness[0.002], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 
         102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115,
          116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 
         129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142,
          143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 
         156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169,
          170, 171, 172}], LineBox[CompressedData["
1:eJwN0Nc6FgAAAND/LxoUTRQJ0SahEkllJo2vR+gB6qXcKgoZWWkrSmZp0CIV
oSHEuTgvcBKvXLt8NRgIBCqo5Do3qKKam9yihlrquE09DTTSxB2aaaGVNtq5
Swf3uM8DHvKIxzyhk6c8o4tunvOCHl7SSx/9DDDIEK94zTBveMs73jPCKB/4
yCc+84UxxvnKBN/4zg8mmeIn08wwyy9+84e/zPGPeRZY5D9LBKQGWcFKQghl
FatZw1rCCGcd64kgkg1sZBOb2cJWoogmhm1sJ5Y4dhDPThJIJIldJJPCbvaw
l33s5wAHSSWNQ6RzmAwyyeIIRzlGNsfJIZcT5HGSfE5xmjMUUEgRxZRQylnK
OEc557nARS6xDCnWVLM=
         "]], LineBox[CompressedData["
1:eJwVzec6FQAAgOHjUrokx6hQcVQyTzKyKpKTTfZeyRaVkT2ys8n1ePvxPs/3
73sQCgdzogKBQIRoESSGWOKI5yGPeEwCiSTxhKc8I5kUQqTynBe8JI1XpJNB
Jllk838e5jW5vCGPfAoo5C1FFFNCKWW84z0fKKeCj1TyiSoifKaaGmqpo54G
GmmimS+00Eob7XTQSRfd9NBLH/0MMMgQw4zwlVG+McY4E0wyxTQzzPKdOeb5
wU9+scAiSyzzmxVWWWOdDTbZYpsddvnDHvsccMgRx5zwl1POOOeCS6645oZb
/nHHPX/9T/U=
         "]], LineBox[CompressedData["
1:eJwVztc6kAEAgOHflpGVGZmVysreexUlRFknLoDLcIkqu0FW2cp+HbzP8x1+
+bPzI3MhQRAssCi+8JVvLLHMCqussc4G3/nBT36xyRa/2WaHXfbY5w9/OeCQ
I4454ZQzzvnHfy645Iprbri9Hw0NghBCCSOcCCKJIpoHxBBLHPE8JIFEkkgm
hUekkkY6GWSSxWOyyeEJueSRTwGFFPGUZzynmBe85BUllFJGORW8ppIqqqmh
ljrqaaCRJpppoZU22umgky666aGXPvp5w1sGGOQd7xniA8OMMMpHxhjnE5+Z
YJIpppnhDlu/OdY=
         "]], LineBox[CompressedData["
1:eJwNwwc6kAEAANC/buJKDiCZKbtsGVmhZGVmbyqbooyyZZeZsg7ive97IRFJ
oYkPgiAoM+xhEDwy3MdGGGmU0cYY6xPjfOoz400w0SSTTTHV574wzXQzzDTL
bHPM9aV55ltgoa8sstgSSy3zteVWWOkb31rlO6utsdY6631vg4022WyLrX6w
zXY77LTLbnvstc9+Bxx0yGFH/OgnPzvqmONOOOmU08446xe/Oue83/zugosu
uewPf7riqmuuu+GmW277yx133XPfAw898rd/PPbEU88898K/XvrP/1557Y23
3nkPnXBYMA==
         "]], LineBox[CompressedData["
1:eJwNw4c2lgEAANCP3yjZWVFGhJCZmVWRFaFlZZPNg3hNhbKiIsK959y82c3h
jbAgCLbdCQ+Cb3531z33/eFPDzz0yGNP/OWpZ/72j38998J/Xnrlf6+9MQgF
QZjhhoww0iijveNdY7xnrHHGm2CiSSZ73xRTTTPdDB+YaZYPfWS2Oeaa52Pz
LfCJhRZZ7FNLLLXMZ5ZbYaVVVlvjc2uts94GG23yhc222Gqb7b70la/tsNM3
dtltj732+dZ+B3znoEMO+94PfvSTnx1x1DHHnfCLk0457Yyzzjnvgot+dcll
V1x1zXU33HTLW9WlNgc=
         "]], LineBox[CompressedData["
1:eJwNw4dWSAEAANCXykz2HsnM3kIo8wN8gg/g2KvsvTfZKZuMkL33ntlbRjYZ
UXTvOTe634C+/UOCIMhyYGgQDHKwQxzqMIc7wpGOcrSJJjnGsY5zvBOc6CQn
O8WpTnO6M5zpLGc7x7nOc74LXOgiF7vEpS4z2eWucKWrXO0a15riOlNNc70b
3OgmN7vFrW5zu+nucKe73G2Ge9zrPjPd7wEPesjDHvGoxzzuCU96ytOe8azn
PO8FL3rJy17xqte87g1vesvb3jHLu97zvg986CMf+8SnPvO5L3zpK7N97Rvf
+s4c3/vBj37ys1/86je/m+sPf/rL3+b5x7/mW+A//xuEBUGIRQw1zHCLWszi
lrCkpYywtJGWsazlLG8FK1rJylaxqtWsbg1rWsvaRlnHaOtaz/o2sKGNjLGx
TWxqM5vbwpa2srVtbGs729vBWDvayc7G2cWudjPeBLvbw572srd9LARnZXXQ

         "]], LineBox[CompressedData["
1:eJwNw4dWjgEAANDPOb2Ip6GkKIXS8KNh9EdGMlIoo2SGQmVLssqMKDMyQqGS
mZESeoDuPedODIXjciYEQdDopIggmGykUU4x2qnGGOs0pxtnvDNMMNGZznK2
SSY7xxRTTTPduYac53wXmGGmWWa70EUudok5hs11qcvMc7krXOkq811tgWtc
6zrXW+gGiyx2o5vcbImlbnGr29xumeXusMKd7nK3e9zrPivd7wEPWmW1hzzs
EWustc6jHvO4JzzpKU97xnrP2uA5Gz3vBS96ycs22ewVr3rN697wpi3e8rat
3vGubbZ7z/s+8KGPfGyHT3xqp8987gtf2uUrX/vGbnt86zvf22uf/X5wwI9+
8rNf/Oo3B/3uD3/6yyF/O+yIfxz1r//875jj3FhwJw==
         "]], 
        LineBox[CompressedData["
1:eJwNw4c6lQEAANBfXdEgNDVdUUkqFAqRjAoNIbNx7ZRbCklTJRRFD+ApJWk4
5/tOOBJtGIoJgmDJ5VAQ/HTFX6762zX/+Nd//jeIDYIYN7jRkLFuMs54N7vF
rW4zwUS3m2SyKe5wp7vc7R73muo+93vAgx7ysGmGTfeIGWZ61GMeN8sTZnvS
HE952jPmmme+Zz1ngYUWed4LFltiqRcts9xLVnjZSqustsYrXvWatdZZ73Vv
eNNbNnjbRpts9o4tttpmux12etd73veBEbvstsde++x3wIcO+sjHDhn1iU8d
9pnPHXHUMV847ksnfOVr3/jWd7530g9+9JNTfnbaGWf94lfnnPeb311w0R+u
A3RVOp8=
         "]], LineBox[CompressedData["
1:eJwNwwdaiAEAANA/KkRCCmWUkBGllMyMG3SEDsBlhCJZDSqiECols2SFrKJI
Q0LZI977vpeYtzt3V0gQBNXuCQuCfPe6z/0WWOgBD1rkIYs97BGPeszjllhq
meWe8KQVVlrlKU9b7RnPWmOt5zzvBeu86CUvW2+DjV6xyWav2uI1r3vDm97y
tq22ecd273rP+z7woR0+8rFP7PSpz3zuC1/aZbevfG2Pvb7xrX2+s98BBx3y
vcN+cMSPfvKzo475xa9+87s//Okvf/vHv477zyA8CEKc4ERDDTPcSU52ihFO
dZqRTjfKGc50ltHONsZY5zjXecYZ73wXuNBFJpjoYpNc4lKXmexyV7jSVaa4
2jWmmuZa081wnZlmud5sN7jRTW52i1vNcZvb3eFO/wMUKmQA
         "]]},
       RowBox[{
         RowBox[{"ArcCos", "[", 
           RowBox[{"1", "+", 
             FractionBox[
              RowBox[{
                RowBox[{"0.`", "\[VeryThinSpace]"}], "+", 
                RowBox[{"1.`", " ", 
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3.01`"}], "+", "y"}], ")"}]}]}], 
              SqrtBox[
               RowBox[{
                 SuperscriptBox[
                  RowBox[{"Abs", "[", 
                    RowBox[{
                    RowBox[{"0.`", "\[VeryThinSpace]"}], "+", "x"}], "]"}], 
                  "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"Abs", "[", 
                    RowBox[{
                    RowBox[{"-", "3.01`"}], "+", "y"}], "]"}], "2"]}]]], "-", 
             
             FractionBox[
              RowBox[{
                RowBox[{"0.`", "\[VeryThinSpace]"}], "+", 
                RowBox[{"1.`", " ", 
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3.01`", "\[VeryThinSpace]"}], "+", "y"}], 
                    ")"}]}]}], 
              SqrtBox[
               RowBox[{
                 SuperscriptBox[
                  RowBox[{"Abs", "[", 
                    RowBox[{
                    RowBox[{"0.`", "\[VeryThinSpace]"}], "+", "x"}], "]"}], 
                  "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"Abs", "[", 
                    RowBox[{
                    RowBox[{"3.01`", "\[VeryThinSpace]"}], "+", "y"}], "]"}], 
                  "2"]}]]]}], "]"}], "\[Equal]", 
         RowBox[{"{", 
           
           RowBox[{"0.2`", ",", "0.6`", ",", "1.`", ",", "1.4`", ",", "1.8`", 
             ",", "2.2`", ",", "2.8`"}], "}"}]}]],
      Annotation[#, 
       ArcCos[1 + (0. + 
           1. (-3.01 + $CellContext`y)) (Abs[0. + $CellContext`x]^2 + 
            Abs[-3.01 + $CellContext`y]^2)^Rational[-1, 2] - (0. + 
          1. (3.01 + $CellContext`y)) (Abs[0. + $CellContext`x]^2 + 
           Abs[3.01 + $CellContext`y]^2)^Rational[-1, 2]] == {0.2, 0.6, 1., 
        1.4, 1.8, 2.2, 2.8}, "Tooltip"]& ]}]},
  AspectRatio->1,
  DisplayFunction->Identity,
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "TransparentPolygonMesh" -> True},
  PlotRange->{{-10.689501332449025`, 
   10.689501332449025`}, {-10.689501332449025`, 10.689501332449025`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.8451148310354633`*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"hd", "=", "3.01"}], ";", 
   RowBox[{"r0", "=", "2"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"half", " ", "distance"}], ",", " ", "coreradius"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]", "=", 
   RowBox[{"0", 
    RowBox[{"\[Pi]", "/", "4."}]}]}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"rotation", " ", "angle", " ", "in", " ", "radiant"}], " ", "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{"hh", "=", "10.01"}], ";", 
  RowBox[{"xmin", "=", 
   RowBox[{"-", "hh"}]}], ";", 
  RowBox[{"xmax", "=", "hh"}], ";", 
  RowBox[{"ymin", "=", 
   RowBox[{"-", "hh"}]}], ";", 
  RowBox[{"ymax", "=", "hh"}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"size", " ", "of", " ", "picture"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"lx", "=", 
   RowBox[{"Round", "[", 
    RowBox[{"xmax", "-", "xmin", "+", "1"}], "]"}]}], ";", 
  RowBox[{"ly", "=", 
   RowBox[{"Round", "[", 
    RowBox[{"ymax", "-", "ymin", "+", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"achse", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Sin", "[", "\[Omega]", "]"}], ",", 
     RowBox[{"Cos", "[", "\[Omega]", "]"}]}], "}"}]}], ";", 
  RowBox[{"senkr", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Cos", "[", "\[Omega]", "]"}], ",", 
     RowBox[{"-", 
      RowBox[{"Sin", "[", "\[Omega]", "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hdv", "=", 
   RowBox[{"achse", "*", "hd"}]}], ";", 
  RowBox[{"v1", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", ",", "y"}], "}"}], "-", "hdv"}]}], ";", 
  RowBox[{"v2", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", ",", "y"}], "}"}], "+", "hdv"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d1", "=", 
   RowBox[{"Norm", "[", "v1", "]"}]}], ";", 
  RowBox[{"d2", "=", 
   RowBox[{"Norm", "[", "v2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rinv", "=", 
   RowBox[{"Abs", "[", 
    RowBox[{
     RowBox[{"1", "/", "d1"}], "-", 
     RowBox[{"1", "/", "d2"}]}], "]"}]}], ";", 
  RowBox[{"\[Alpha]", "=", 
   RowBox[{"ArcTan", "[", 
    FractionBox["1.", 
     RowBox[{"r0", "*", "rinv"}]], "]"}]}], ";", 
  RowBox[{"ny", "=", 
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"v1", ".", "achse"}], "/", "d1"}], "-", 
    RowBox[{
     RowBox[{"v2", ".", "achse"}], "/", "d2"}]}]}], ";", 
  RowBox[{"nx", "=", 
   RowBox[{
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox["ny", "2"]}]], "*", 
    RowBox[{"Sign", "[", 
     RowBox[{
      RowBox[{"x", "*", 
       RowBox[{"Cos", "[", "\[Omega]", "]"}]}], "-", 
      RowBox[{"y", "*", 
       RowBox[{"Sin", "[", "\[Omega]", "]"}]}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nv", "=", 
   RowBox[{"{", 
    RowBox[{"nx", ",", "ny"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pfeileP", "=", 
   RowBox[{"VectorPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sin", "[", "\[Alpha]", "]"}], "nv"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "xmin", ",", "xmax"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "ymin", ",", "ymax"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "False"}], ",", 
     RowBox[{"VectorPoints", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"lx", ",", "ly"}], "}"}]}], ",", 
     RowBox[{"VectorStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Thickness", "[", "0.003", "]"}], "}"}]}], ",", 
     RowBox[{"VectorScale", "\[Rule]", "0.048"}], ",", 
     RowBox[{"VectorColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{
          RowBox[{"2", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["#5", "2"]}], ")"}], "0.5"]}], ",", "0", ",", 
          "0"}], "]"}], "&"}], ")"}]}], ",", 
     RowBox[{"RegionFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}], ",", 
        RowBox[{
         RowBox[{"1", "/", "d1"}], ">", 
         RowBox[{"1", "/", "d2"}]}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pfeileM", "=", 
   RowBox[{"VectorPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sin", "[", "\[Alpha]", "]"}], "nv"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "xmin", ",", "xmax"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "ymin", ",", "ymax"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "False"}], ",", 
     RowBox[{"VectorPoints", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"lx", ",", "ly"}], "}"}]}], ",", 
     RowBox[{"VectorStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Thickness", "[", "0.003", "]"}], "}"}]}], ",", 
     RowBox[{"VectorScale", "\[Rule]", "0.048"}], ",", 
     RowBox[{"VectorColorFunction", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", 
          RowBox[{"2", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["#5", "2"]}], ")"}], "0.5"]}], ",", "0"}], "]"}],
         "&"}], ")"}]}], ",", 
     RowBox[{"RegionFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}], ",", 
        RowBox[{
         RowBox[{"1", "/", "d1"}], "<", 
         RowBox[{"1", "/", "d2"}]}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Efeld", "=", 
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ArcCos", "[", "ny", "]"}], "\[Equal]", 
      RowBox[{"{", 
       RowBox[{
       "0.2", ",", "0.6", ",", "1.0", ",", "1.4", ",", "1.8", ",", "2.2", ",",
         "2.8"}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "xmin", ",", "xmax"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "ymin", ",", "ymax"}], "}"}], ",", 
     RowBox[{"ContourStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.002", "]"}], ",", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"2", ",", "0", ",", "1"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "False"}]}], "]"}]}], ";", 
  RowBox[{"kreis1", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Circle", "[", 
     RowBox[{"hdv", ",", "r0"}], "]"}], "]"}]}], ";", 
  RowBox[{"kreis2", "=", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Circle", "[", 
     RowBox[{
      RowBox[{"-", "hdv"}], ",", "r0"}], "]"}], "]"}]}], ";", 
  RowBox[{"Show", "[", 
   RowBox[{"pfeileP", ",", "pfeileM", ",", "kreis1", ",", "kreis2"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.843813473423911*^9, 3.843813527394259*^9}, {
  3.8438137422451477`*^9, 3.8438138044368896`*^9}, {3.843814016376412*^9, 
  3.8438140189854527`*^9}, {3.843814055281494*^9, 3.843814110660245*^9}, {
  3.8438148269670467`*^9, 3.843814846084723*^9}, {3.843817990861575*^9, 
  3.843817993722975*^9}, {3.845114665802537*^9, 3.845114668047455*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031783584253193005`, 1.}}], 
       {RGBColor[0., 0, 0], 
        ArrowBox[{{-9.394625381236798, -0.2803396073050394}, \
{-10.625374618763201`, 0.2959802323050323}}]}}, 
      {Arrowheads[{{0.03178185601993461, 1.}}], 
       {RGBColor[0.020893011595017053`, 0, 0], 
        ArrowBox[{{-9.39697310791091, 
         0.7079643717199069}, {-10.623026892089088`, 1.2940356282800858`}}]}}, 
      {Arrowheads[{{0.03177714141420893, 1.}}], 
       {RGBColor[0.04033874124042395, 0, 0], 
        ArrowBox[{{-9.404027732916852, 
         1.6948640361801166`}, {-10.615972267083148`, 
         2.309135963819876}}]}}, 
      {Arrowheads[{{0.031770660690077675`, 1.}}], 
       {RGBColor[0.05712847323211299, 0, 0], 
        ArrowBox[{{-9.415768806670775, 
         2.6740076851382337`}, {-10.604231193329223`, 
         3.331992314861758}}]}}, 
      {Arrowheads[{{0.03176391931185941, 1.}}], 
       {RGBColor[0.07046682359958166, 0, 0], 
        ArrowBox[{{-9.43201934294872, 
         3.6475042075588635`}, {-10.587980657051279`, 
         4.360495792441129}}]}}, 
      {Arrowheads[{{0.03175821068838991, 1.}}], 
       {RGBColor[0.08004045244609372, 0, 0], 
        ArrowBox[{{-9.452339137491276, 
         4.61770229686526}, {-10.567660862508724`, 5.39229770313473}}]}}, 
      {Arrowheads[{{0.03175430640095665, 1.}}], 
       {RGBColor[0.08597555915543033, 0, 0], 
        ArrowBox[{{-9.476006491082835, 
         5.586807033998176}, {-10.543993508917167`, 6.425192966001814}}]}}, 
      {Arrowheads[{{0.03175240910367015, 1.}}], 
       {RGBColor[0.08871624817724237, 0, 0], 
        ArrowBox[{{-9.502097940283752, 
         6.5566087965282165`}, {-10.517902059716247`, 
         7.457391203471772}}]}}, 
      {Arrowheads[{{0.031752297385514924`, 1.}}], 
       {RGBColor[0.08887498780269754, 0, 0], 
        ArrowBox[{{-9.529622216126203, 
         7.528364012499225}, {-10.490377783873797`, 8.487635987500763}}]}}, 
      {Arrowheads[{{0.03175353477278908, 1.}}], 
       {RGBColor[0.08710061845829849, 0, 0], 
        ArrowBox[{{-9.557650624768792, 
         8.502808875044147}, {-10.462349375231208`, 9.51519112495584}}]}}, 
      {Arrowheads[{{0.03175564498193818, 1.}}], 
       {RGBColor[0.08398805608304015, 0, 0], 
        ArrowBox[{{-9.585405743098601, 9.480254416152642}, {-10.4345942569014,
          10.539745583847346`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.03178358425319299, 1.}}], 
       {RGBColor[0., 0, 0], 
        ArrowBox[{{-8.376704274781197, -0.24102537596984133`}, \
{-9.641295725218804, 0.2566660009698343}}]}}, 
      {Arrowheads[{{0.031780527395816674`, 1.}}], 
       {RGBColor[0.027786439420199018`, 0, 0], 
        ArrowBox[{{-8.379315398996, 0.7457931152506178}, {-9.638684601004, 
         1.2562068847493748`}}]}}, 
      {Arrowheads[{{0.03177232516420696, 1.}}], 
       {RGBColor[0.053323520726695064`, 0, 0], 
        ArrowBox[{{-8.387234277487623, 
         1.7284997584852857`}, {-9.630765722512377, 
         2.2755002415147065`}}]}}, 
      {Arrowheads[{{0.03176143677025371, 1.}}], 
       {RGBColor[0.0747811333305006, 0, 0], 
        ArrowBox[{{-8.400598260571321, 
         2.7014603959814734`}, {-9.61740173942868, 3.304539604018519}}]}}, 
      {Arrowheads[{{0.0317507485630885, 1.}}], 
       {RGBColor[0.09104713272079855, 0, 0], 
        ArrowBox[{{-8.419329905886084, 
         3.667759429023267}, {-9.598670094113917, 4.340240570976725}}]}}, 
      {Arrowheads[{{0.031742510286064715`, 1.}}], 
       {RGBColor[0.10182355773109786`, 0, 0], 
        ArrowBox[{{-8.44291826534537, 4.630726124942409}, {-9.575081734654631,
          5.3792738750575815`}}]}}, 
      {Arrowheads[{{0.0317377880105413, 1.}}], 
       {RGBColor[0.10751366492337368`, 0, 0], 
        ArrowBox[{{-8.470391061178303, 
         5.593334444358975}, {-9.547608938821696, 6.418665555641015}}]}}, 
      {Arrowheads[{{0.03173653501944112, 1.}}], 
       {RGBColor[0.10897345524893164`, 0, 0], 
        ArrowBox[{{-8.500476235763658, 
         6.557823331400276}, {-9.517523764236344, 7.456176668599713}}]}}, 
      {Arrowheads[{{0.03173802302907201, 1.}}], 
       {RGBColor[0.10723763823580303`, 0, 0], 
        ArrowBox[{{-8.531843885068094, 
         7.525588028529789}, {-9.486156114931905, 8.490411971470198}}]}}, 
      {Arrowheads[{{0.031741304860374076`, 1.}}], 
       {RGBColor[0.10330591235527446`, 0, 0], 
        ArrowBox[{{-8.56331263704578, 8.497280094482916}, {-9.454687362954221,
          9.52071990551707}}]}}, 
      {Arrowheads[{{0.03174552215131311, 1.}}], 
       {RGBColor[0.09802157053022811, 0, 0], 
        ArrowBox[{{-8.593963567454772, 9.473006869987959}, {-9.42403643254523,
          10.546993130012027`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.03178358425319301, 1.}}], 
       {RGBColor[0., 0, 0], 
        ArrowBox[{{-7.359015651262347, -0.19352857846681093`}, \
{-8.656984348737655, 0.20916920346680382`}}]}}, 
      {Arrowheads[{{0.03177788614166042, 1.}}], 
       {RGBColor[0.03793601681886385, 0, 0], 
        ArrowBox[{{-7.361829924489696, 
         0.7911887621461142}, {-8.654170075510306, 1.2108112378538785`}}]}}, 
      {Arrowheads[{{0.03176290521269911, 1.}}], 
       {RGBColor[0.07226035356917564, 0, 0], 
        ArrowBox[{{-7.370528346013294, 
         1.768009967612986}, {-8.645471653986709, 2.2359900323870066`}}]}}, 
      {Arrowheads[{{0.03174387560655586, 1.}}], 
       {RGBColor[0.10011800056423553`, 0, 0], 
        ArrowBox[{{-7.385614187307351, 
         2.7324358083643476`}, {-8.63038581269265, 3.2735641916356446`}}]}}, 
      {Arrowheads[{{0.03172657822711882, 1.}}], 
       {RGBColor[0.11994182901449019`, 0, 0], 
        ArrowBox[{{-7.407261311720558, 
         3.689070937354509}, {-8.608738688279445, 4.318929062645483}}]}}, 
      {Arrowheads[{{0.03171495922836905, 1.}}], 
       {RGBColor[0.1315866016425801, 0, 0], 
        ArrowBox[{{-7.434870394366926, 
         4.642711677506544}, {-8.581129605633075, 5.367288322493448}}]}}, 
      {Arrowheads[{{0.03171022011672364, 1.}}], 
       {RGBColor[0.13604921950222532`, 0, 0], 
        ArrowBox[{{-7.467051878346633, 
         5.5973826729323175`}, {-8.54894812165337, 6.414617327067671}}]}}, 
      {Arrowheads[{{0.0317114019124611, 1.}}], 
       {RGBColor[0.13495024773178507`, 0, 0], 
        ArrowBox[{{-7.501977138629014, 
         6.555814770310728}, {-8.514022861370988, 7.458185229689262}}]}}, 
      {Arrowheads[{{0.03171657948715086, 1.}}], 
       {RGBColor[0.1300255865354523, 0, 0], 
        ArrowBox[{{-7.537826278360939, 
         7.519416312488623}, {-8.478173721639063, 8.496583687511363}}]}}, 
      {Arrowheads[{{0.03172383510691969, 1.}}], 
       {RGBColor[0.12279105295896417`, 0, 0], 
        ArrowBox[{{-7.573105723685205, 
         8.488562970225937}, {-8.442894276314798, 9.52943702977405}}]}}, 
      {Arrowheads[{{0.03173172470186144, 1.}}], 
       {RGBColor[0.11440429223404237`, 0, 0], 
        ArrowBox[{{-7.606770252187356, 
         9.462979666019768}, {-8.409229747812645, 10.557020333980216`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031783584253192984`, 1.}}], 
       {RGBColor[0., 0, 0], 
        ArrowBox[{{-6.342739881160871, -0.13528997825445788`}, \
{-7.671260118839132, 0.15093060325445076`}}]}}, 
      {Arrowheads[{{0.03177229578073007, 1.}}], 
       {RGBColor[0.053393043696246985`, 0, 0], 
        ArrowBox[{{-6.345567182736799, 
         0.8464012592583235}, {-7.668432817263204, 1.1555987407416692`}}]}}, 
      {Arrowheads[{{0.03174334557529224, 1.}}], 
       {RGBColor[0.10078355150976548`, 0, 0], 
        ArrowBox[{{-6.354686531629289, 
         1.814808011940327}, {-7.659313468370714, 2.1891919880596653`}}]}}, 
      {Arrowheads[{{0.03170857978629973, 1.}}], 
       {RGBColor[0.13755997371988882`, 0, 0], 
        ArrowBox[{{-6.371417330915559, 
         2.7672456491665933`}, {-7.642582669084444, 3.238754350833399}}]}}, 
      {Arrowheads[{{0.03168015543817661, 1.}}], 
       {RGBColor[0.16149969896609134`, 0, 0], 
        ArrowBox[{{-6.396492276845973, 
         3.7107386202913992`}, {-7.61750772315403, 4.297261379708592}}]}}, 
      {Arrowheads[{{0.031664917038409464`, 1.}}], 
       {RGBColor[0.17296729263099267`, 0, 0], 
        ArrowBox[{{-6.42916056567777, 4.652321231775867}, {-7.584839434322233,
          5.357678768224123}}]}}, 
      {Arrowheads[{{0.031663173255467754`, 1.}}], 
       {RGBColor[0.17423110920951637`, 0, 0], 
        ArrowBox[{{-6.467274101759132, 
         5.597433962926834}, {-7.5467258982408705`, 6.414566037073156}}]}}, 
      {Arrowheads[{{0.031671188483936, 1.}}], 
       {RGBColor[0.1683430274325443, 0, 0], 
        ArrowBox[{{-6.508085116528827, 
         6.5492378199566055`}, {-7.505914883471176, 7.464762180043383}}]}}, 
      {Arrowheads[{{0.031684361507436025`, 1.}}], 
       {RGBColor[0.1581870783174367, 0, 0], 
        ArrowBox[{{-6.549077744510961, 
         7.5088497832809145`}, {-7.464922255489043, 8.507150216719074}}]}}, 
      {Arrowheads[{{0.03169908668937483, 1.}}], 
       {RGBColor[0.1459950160100794, 0, 0], 
        ArrowBox[{{-6.5884166644615485`, 
         8.476028787960438}, {-7.425583335538454, 9.54197121203955}}]}}, 
      {Arrowheads[{{0.031713193908707374`, 1.}}], 
       {RGBColor[0.1332664720286783, 0, 0], 
        ArrowBox[{{-6.625008405333878, 
         9.449855717313355}, {-7.388991594666125, 10.570144282686629`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.03178358425319299, 1.}}], 
       {RGBColor[0., 0, 0], 
        ArrowBox[{{-5.3301767286507875`, -0.06278398413162901}, \
{-6.681823271349216, 0.07842460913162191}}]}}, 
      {Arrowheads[{{0.03175959189906746, 1.}}], 
       {RGBColor[0.0778323170895059, 0, 0], 
        ArrowBox[{{-5.332544967721071, 
         0.9144923897917748}, {-6.679455032278934, 1.087507610208218}}]}}, 
      {Arrowheads[{{0.031699840703045074`, 1.}}], 
       {RGBColor[0.14534302953122533`, 0, 0], 
        ArrowBox[{{-5.341133741210724, 
         1.8706796710301552`}, {-6.67086625878928, 2.1333203289698375`}}]}}, 
      {Arrowheads[{{0.03163306019983007, 1.}}], 
       {RGBColor[0.1947565740569703, 0, 0], 
        ArrowBox[{{-5.359049239635559, 
         2.8059878526917497`}, {-6.652950760364446, 
         3.2000121473082426`}}]}}, 
      {Arrowheads[{{0.03158629486424912, 1.}}], 
       {RGBColor[0.22288471325937131`, 0, 0], 
        ArrowBox[{{-5.3881896895139025`, 
         3.731386351363032}, {-6.6238103104861015`, 
         4.2766136486369595`}}]}}, 
      {Arrowheads[{{0.03157067085964069, 1.}}], 
       {RGBColor[0.23151342317610532`, 0, 0], 
        ArrowBox[{{-5.4274320829918175`, 
         4.657414134121294}, {-6.5845679170081866`, 5.352585865878696}}]}}, 
      {Arrowheads[{{0.031581288467201075`, 1.}}], 
       {RGBColor[0.22568600079631154`, 0, 0], 
        ArrowBox[{{-5.473147444788665, 
         5.591353893728531}, {-6.538852555211339, 6.420646106271459}}]}}, 
      {Arrowheads[{{0.031606571635747885`, 1.}}], 
       {RGBColor[0.21115445402581237`, 0, 0], 
        ArrowBox[{{-5.52105386900798, 6.536446404695316}, {-6.490946130992024,
          7.477553595304673}}]}}, 
      {Arrowheads[{{0.03163636499913934, 1.}}], 
       {RGBColor[0.1926117761675646, 0, 0], 
        ArrowBox[{{-5.567716092090092, 
         7.492867146368186}, {-6.444283907909912, 8.5231328536318}}]}}, 
      {Arrowheads[{{0.03166465718196106, 1.}}], 
       {RGBColor[0.17315621437926368`, 0, 0], 
        ArrowBox[{{-5.611041519614278, 
         8.459199124679069}, {-6.400958480385726, 9.558800875320918}}]}}, 
      {Arrowheads[{{0.03168891824088104, 1.}}], 
       {RGBColor[0.15451764150389896`, 0, 0], 
        ArrowBox[{{-5.650091327551921, 
         9.433541210603106}, {-6.361908672448083, 10.586458789396879`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031783584253193005`, 1.}}], 
       {RGBColor[4.2146848510894035`*^-8, 0, 0], 
        ArrowBox[{{-4.325820073063406, 
         0.02871738517535443}, {-5.6841799269366, -0.013076760175361534`}}]}}, 
      {Arrowheads[{{0.031728375527457726`, 1.}}], 
       {RGBColor[0.11803758406416413`, 0, 0], 
        ArrowBox[{{-4.326680514336746, 
         0.9995549170509852}, {-5.683319485663259, 1.0024450829490075`}}]}}, 
      {Arrowheads[{{0.03159517131566951, 1.}}], 
       {RGBColor[0.21782829957741667`, 0, 0], 
        ArrowBox[{{-4.332579471470848, 
         1.9378537089936656`}, {-5.677420528529157, 2.066146291006327}}]}}, 
      {Arrowheads[{{0.03145927655675181, 1.}}], 
       {RGBColor[0.28547614451091013`, 0, 0], 
        ArrowBox[{{-4.3504653200238455`, 
         2.8483002587188437`}, {-5.65953467997616, 3.1576997412811485`}}]}}, 
      {Arrowheads[{{0.03138520488607213, 1.}}], 
       {RGBColor[0.316216287984295, 0, 0], 
        ArrowBox[{{-4.384566291130894, 
         3.748496478255845}, {-5.625433708869112, 4.259503521744147}}]}}, 
      {Arrowheads[{{0.031386633797935756`, 1.}}], 
       {RGBColor[0.315652257054283, 0, 0], 
        ArrowBox[{{-4.432687166502176, 
         4.654687205933334}, {-5.577312833497829, 5.355312794066657}}]}}, 
      {Arrowheads[{{0.031436914455753286`, 1.}}], 
       {RGBColor[0.29510198586838704`, 0, 0], 
        ArrowBox[{{-4.488189145364672, 
         5.576335776982405}, {-5.521810854635334, 6.435664223017586}}]}}, 
      {Arrowheads[{{0.031503501804873914`, 1.}}], 
       {RGBColor[0.2653911734877688, 0, 0], 
        ArrowBox[{{-4.544312668864937, 
         6.515687931178727}, {-5.465687331135068, 7.498312068821263}}]}}, 
      {Arrowheads[{{0.031566464224468745`, 1.}}], 
       {RGBColor[0.23378151017510498`, 0, 0], 
        ArrowBox[{{-4.596639666072601, 
         7.470713099772013}, {-5.413360333927403, 8.545286900227975}}]}}, 
      {Arrowheads[{{0.03161831699873287, 1.}}], 
       {RGBColor[0.2040477985515049, 0, 0], 
        ArrowBox[{{-4.643192154085996, 
         8.438011442866477}, {-5.366807845914009, 9.579988557133511}}]}}, 
      {Arrowheads[{{0.03165834835131775, 1.}}], 
       {RGBColor[0.17768078968645054`, 0, 0], 
        ArrowBox[{{-4.683587030534946, 
         9.414362263360207}, {-5.326412969465058, 10.60563773663978}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031783584253192984`, 1.}}], 
       {RGBColor[0., 0, 0], 
        ArrowBox[{{-3.3384765319557497`, 
         0.1449354986842749}, {-4.6695234680442566`, \
-0.12929487368428202`}}]}}, 
      {Arrowheads[{{0.031645374881546263`, 1.}}], 
       {RGBColor[0.18663806874379565`, 0, 0], 
        ArrowBox[{{-3.3357563936704993`, 
         1.1066679810848603`}, {-4.672243606329507, 0.8953320189151323}}]}}, 
      {Arrowheads[{{0.031320387215608377`, 1.}}], 
       {RGBColor[0.34079638952338187`, 0, 0], 
        ArrowBox[{{-3.3346178243048152`, 
         2.0190248022754314`}, {-4.673382175695191, 1.984975197724561}}]}}, 
      {Arrowheads[{{0.03102390979373315, 1.}}], 
       {RGBColor[0.43541122089040113`, 0, 0], 
        ArrowBox[{{-3.349931207901842, 
         2.8929628488193266`}, {-4.658068792098164, 3.113037151180666}}]}}, 
      {Arrowheads[{{0.03092584055203522, 1.}}], 
       {RGBColor[0.46230020928400145`, 0, 0], 
        ArrowBox[{{-3.3904140784462413`, 
         3.75772848459331}, {-4.617585921553765, 4.2502715154066815`}}]}}, 
      {Arrowheads[{{0.031015983498235422`, 1.}}], 
       {RGBColor[0.4376491079471909, 0, 0], 
        ArrowBox[{{-3.4508128076527322`, 
         4.639386363589804}, {-4.557187192347274, 5.370613636410188}}]}}, 
      {Arrowheads[{{0.031183040737079296`, 1.}}], 
       {RGBColor[0.38762298664745093`, 0, 0], 
        ArrowBox[{{-3.518417649352572, 
         5.549219508219644}, {-4.489582350647434, 6.462780491780347}}]}}, 
      {Arrowheads[{{0.031343762173505, 1.}}], 
       {RGBColor[0.3321477523886206, 0, 0], 
        ArrowBox[{{-3.5829361671218196`, 
         6.4857159307374905`}, {-4.425063832878187, 7.528284069262498}}]}}, 
      {Arrowheads[{{0.03146923528416914, 1.}}], 
       {RGBColor[0.2810810240473433, 0, 0], 
        ArrowBox[{{-3.639561948871767, 7.442474581293247}, {-4.36843805112824,
          8.573525418706739}}]}}, 
      {Arrowheads[{{0.031559331434264065`, 1.}}], 
       {RGBColor[0.2375771315023682, 0, 0], 
        ArrowBox[{{-3.6873272567895987`, 
         8.413224915621251}, {-4.320672743210408, 9.604775084378735}}]}}, 
      {Arrowheads[{{0.03162211800673149, 1.}}], 
       {RGBColor[0.20169375240967571`, 0, 0], 
        ArrowBox[{{-3.7270009570947327`, 
         9.393303764169188}, {-4.2809990429052736`, 10.626696235830796`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.03178358425319299, 1.}}], 
       {RGBColor[0., 0, 0], 
        ArrowBox[{{-2.3850416982077642`, 
         0.29039702429000275`}, {-3.6209583017922418`, \
-0.27475639929000983`}}]}}, 
      {Arrowheads[{{0.03141139421804461, 1.}}], 
       {RGBColor[0.3057092050518683, 0, 0], 
        ArrowBox[{{-2.375590446818869, 
         1.2404346957151478`}, {-3.630409553181137, 0.7615653042848449}}]}}, 
      {Arrowheads[{{0.030533397144560204`, 1.}}], 
       {RGBColor[0.5563713398282513, 0, 0], 
        ArrowBox[{{-2.3604191212031127`, 
         2.116905002254809}, {-3.6455808787968933`, 
         1.8870949977451836`}}]}}, 
      {Arrowheads[{{0.029823803647674806`, 1.}}], 
       {RGBColor[0.6926043125193062, 0, 0], 
        ArrowBox[{{-2.36879022629098, 
         2.9373054408995642`}, {-3.637209773709026, 3.068694559100428}}]}}, 
      {Arrowheads[{{0.029807299213409435`, 1.}}], 
       {RGBColor[0.6954210992557512, 0, 0], 
        ArrowBox[{{-2.417555935372146, 
         3.752319191421942}, {-3.5884440646278604`, 4.25568080857805}}]}}, 
      {Arrowheads[{{0.03026201512627951, 1.}}], 
       {RGBColor[0.6124518727079089, 0, 0], 
        ArrowBox[{{-2.4938192342845444`, 
         4.605866775308159}, {-3.5121807657154616`, 5.404133224691832}}]}}, 
      {Arrowheads[{{0.030753199349698446`, 1.}}], 
       {RGBColor[0.505992744770462, 0, 0], 
        ArrowBox[{{-2.5737971994764948`, 
         5.507948448616103}, {-3.4322028005235117`, 6.504051551383887}}]}}, 
      {Arrowheads[{{0.031112625170905486`, 1.}}], 
       {RGBColor[0.4094882699548544, 0, 0], 
        ArrowBox[{{-2.643762515029211, 
         6.447194563911198}, {-3.3622374849707954`, 7.56680543608879}}]}}, 
      {Arrowheads[{{0.031344973585875055`, 1.}}], 
       {RGBColor[0.3316932095883572, 0, 0], 
        ArrowBox[{{-2.700568195375579, 
         7.41000205191054}, {-3.3054318046244275`, 8.605997948089447}}]}}, 
      {Arrowheads[{{0.03149078980068215, 1.}}], 
       {RGBColor[0.2713196039967239, 0, 0], 
        ArrowBox[{{-2.7456268936974397`, 
         8.386895955175351}, {-3.2603731063025667`, 9.631104044824635}}]}}, 
      {Arrowheads[{{0.03158296535092203, 1.}}], 
       {RGBColor[0.22475165291801338`, 0, 0], 
        ArrowBox[{{-2.781349525766881, 
         9.372204799416453}, {-3.224650474233125, 10.647795200583534`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031783584253193, 1.}}], 
       {RGBColor[0., 0, 0], 
        ArrowBox[{{-1.4946952304009689`, 
         0.4598866035924319}, {-2.509304769599038, -0.444245978592439}}]}}, 
      {Arrowheads[{{0.03076817052184498, 1.}}], 
       {RGBColor[0.5023636721125133, 0, 0], 
        ArrowBox[{{-1.4772908851333577`, 
         1.3977010359904436`}, {-2.526709114866649, 0.6042989640095492}}]}}, 
      {Arrowheads[{{0.02817918764498081, 1.}}], 
       {RGBColor[0.9266176964174516, 0, 0], 
        ArrowBox[{{-1.444344975204668, 
         2.2299437529843384`}, {-2.5596550247953385`, 
         1.7740562470156538`}}]}}, 
      {Arrowheads[{{0.026240958895476185`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-1.4416333216586152`, 
         2.9762345246613617`}, {-2.5623666783413914`, 
         3.029765475338631}}]}}, 
      {Arrowheads[{{0.027005837760849055`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-1.4964887649308591`, 
         3.7250725723767584`}, {-2.5075112350691473`, 
         4.282927427623234}}]}}, 
      {Arrowheads[{{0.02881415138836493, 1.}}], 
       {RGBColor[0.8455063829438613, 0, 0], 
        ArrowBox[{{-1.5847497628349916`, 
         4.5518110843105}, {-2.419250237165015, 5.458188915689492}}]}}, 
      {Arrowheads[{{0.030105676272757762`, 1.}}], 
       {RGBColor[0.6423332020750926, 0, 0], 
        ArrowBox[{{-1.6684392968776582`, 
         5.455549297420563}, {-2.3355607031223484`, 
         6.5564507025794265`}}]}}, 
      {Arrowheads[{{0.03082293872570398, 1.}}], 
       {RGBColor[0.4888425662633563, 0, 0], 
        ArrowBox[{{-1.7339180744927156`, 
         6.4050322061410006`}, {-2.270081925507291, 7.608967793858988}}]}}, 
      {Arrowheads[{{0.031208421802689647`, 1.}}], 
       {RGBColor[0.3794201289544572, 0, 0], 
        ArrowBox[{{-1.7826379094796294`, 
         7.3778867596128155`}, {-2.221362090520377, 8.638113240387172}}]}}, 
      {Arrowheads[{{0.03142218669467318, 1.}}], 
       {RGBColor[0.30127005360941517`, 0, 0], 
        ArrowBox[{{-1.8189586859998814`, 
         8.36264286530518}, {-2.185041314000125, 9.655357134694807}}]}}, 
      {Arrowheads[{{0.03154632942685241, 1.}}], 
       {RGBColor[0.24434219582260536`, 0, 0], 
        ArrowBox[{{-1.8465299964737003`, 
         9.353735086897833}, {-2.1574700035263064`, 10.666264913102152`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.03178358425319299, 1.}}], 
       {RGBColor[4.2146848510894035`*^-8, 0, 0], 
        ArrowBox[{{-0.7017556670015204, 
         0.6178816946315758}, {-1.3002443329984865`, -0.6022410696315829}}]}}, 
      {Arrowheads[{{0.02943615551847461, 1.}}], 
       {RGBColor[0.7556175291134283, 0, 0], 
        ArrowBox[{{-0.6855441897086842, 
         1.5455418401345418`}, {-1.3164558102913226`, 0.4564581598654509}}]}}, 
      {Arrowheads[{{0.02228912798490373, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-0.6561815332507804, 
         2.3308934380618243`}, {-1.3458184667492263`, 
         1.6731065619381682`}}]}}, 
      {Arrowheads[{{0.016329538847159996`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-0.6518983082428236, 
         3.0007020855629056`}, {-1.3501016917571833`, 3.005297914437086}}]}}, 
      
      {Arrowheads[{{0.021006478130393774`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-0.6868652212449067, 
         3.683051480879194}, {-1.3151347787551002`, 4.324948519120798}}]}}, 
      {Arrowheads[{{0.02666785068464491, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-0.7542681225069607, 
         4.491021463444342}, {-1.2477318774930461`, 
         5.5189785365556485`}}]}}, 
      {Arrowheads[{{0.02938012150892883, 1.}}], 
       {RGBColor[0.7642315142422128, 0, 0], 
        ArrowBox[{{-0.8138258571862902, 
         5.40641874584545}, {-1.1881741428137167`, 6.60558125415454}}]}}, 
      {Arrowheads[{{0.030552594479397097`, 1.}}], 
       {RGBColor[0.5521684504216631, 0, 0], 
        ArrowBox[{{-0.8558547925112757, 
         6.370146637738059}, {-1.146145207488731, 7.64385336226193}}]}}, 
      {Arrowheads[{{0.031095126512748598`, 1.}}], 
       {RGBColor[0.4147357323550069, 0, 0], 
        ArrowBox[{{-0.884891379421783, 
         7.353435297667413}, {-1.117108620578224, 8.662564702332574}}]}}, 
      {Arrowheads[{{0.03136952036240162, 1.}}], 
       {RGBColor[0.3223408766630891, 0, 0], 
        ArrowBox[{{-0.9055175036326395, 
         8.34518281598452}, {-1.0964824963673674`, 9.672817184015466}}]}}, 
      {Arrowheads[{{0.03151966095498514, 1.}}], 
       {RGBColor[0.2576546743309287, 0, 0], 
        ArrowBox[{{-0.9206860314291845, 
         9.340944318817112}, {-1.0813139685708224`, 10.679055681182874`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031783584253193, 1.}}], 
       {RGBColor[0., 0, 0], 
        ArrowBox[{{-3.552713678800501*^-15, 
         0.6873216449490213}, {-3.552713678800501*^-15, \
-0.6716810199490283}}]}}, 
      {Arrowheads[{{0.02846340652664161, 1.}}], 
       {RGBColor[0.8914471866093592, 0, 0], 
        ArrowBox[{{-3.552713678800501*^-15, 
         1.6095192439851438`}, {-3.552713678800501*^-15, 
         0.392480756014849}}]}}, 
      {Arrowheads[{{0.01695879963437864, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-3.552713678800501*^-15, 
         2.3645622225768492`}, {-3.552713678800501*^-15, 
         1.6394377774231432`}}]}}, 
      {Arrowheads[{{0.00011137151446250305`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{3.5476289479561114`*^-11, 
         3.005381011904484}, {-3.5483394906918715`*^-11, 
         3.0006189880955088`}}]}}, 
      {Arrowheads[{{0.015927106180842355`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-3.552713678800501*^-15, 
         3.663494354515653}, {-3.552713678800501*^-15, 4.344505645484339}}]}}, 
      {Arrowheads[{{0.025390574232353542`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{-3.552713678800501*^-15, 
         4.462174845823218}, {-3.552713678800501*^-15, 5.547825154176774}}]}}, 
      {Arrowheads[{{0.02903035094624023, 1.}}], 
       {RGBColor[0.8156011810120936, 0, 0], 
        ArrowBox[{{-3.552713678800501*^-15, 
         5.3853600497573995`}, {-3.552713678800501*^-15, 
         6.62663995024259}}]}}, 
      {Arrowheads[{{0.030437158672788935`, 1.}}], 
       {RGBColor[0.5769412702350305, 0, 0], 
        ArrowBox[{{-3.552713678800501*^-15, 
         6.356283903622515}, {-3.552713678800501*^-15, 7.657716096377474}}]}}, 
      {Arrowheads[{{0.03105010388046514, 1.}}], 
       {RGBColor[0.427928260181349, 0, 0], 
        ArrowBox[{{-3.552713678800501*^-15, 
         7.344179746394168}, {-3.552713678800501*^-15, 
         8.67182025360582}}]}}, 
      {Arrowheads[{{0.0313495109871677, 1.}}], 
       {RGBColor[0.3299849763580514, 0, 0], 
        ArrowBox[{{-3.552713678800501*^-15, 
         8.338778721062084}, {-3.552713678800501*^-15, 9.679221278937902}}]}}, 
      {Arrowheads[{{0.03150982524204431, 1.}}], 
       {RGBColor[0.26239134858735974`, 0, 0], 
        ArrowBox[{{-3.552713678800501*^-15, 
         9.336351362179856}, {-3.552713678800501*^-15, 
         10.68364863782013}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031783584253193, 1.}}], 
       {RGBColor[0., 0, 0], 
        ArrowBox[{{0.701755667001515, 0.6178816946315768}, {
         1.3002443329984776`, -0.6022410696315839}}]}}, 
      {Arrowheads[{{0.02943615551847459, 1.}}], 
       {RGBColor[0.7556175291134313, 0, 0], 
        ArrowBox[{{0.6855441897086789, 1.5455418401345424`}, {
         1.3164558102913138`, 0.45645815986545024`}}]}}, 
      {Arrowheads[{{0.022289127984903668`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{0.6561815332507757, 2.3308934380618247`}, {
         1.345818466749217, 1.6731065619381678`}}]}}, 
      {Arrowheads[{{0.016329538847159895`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{0.6518983082428187, 3.000702085562906}, {1.350101691757174,
          3.005297914437086}}]}}, 
      {Arrowheads[{{0.02100647813039374, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{0.6868652212449013, 3.6830514808791937`}, {
         1.3151347787550913`, 4.324948519120799}}]}}, 
      {Arrowheads[{{0.02666785068464492, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{0.754268122506955, 4.4910214634443415`}, {
         1.2477318774930377`, 5.518978536555649}}]}}, 
      {Arrowheads[{{0.029380121508928807`, 1.}}], 
       {RGBColor[0.7642315142422134, 0, 0], 
        ArrowBox[{{0.8138258571862849, 5.40641874584545}, {
         1.1881741428137078`, 6.60558125415454}}]}}, 
      {Arrowheads[{{0.030552594479397087`, 1.}}], 
       {RGBColor[0.5521684504216631, 0, 0], 
        ArrowBox[{{0.8558547925112693, 6.370146637738059}, {
         1.1461452074887233`, 7.64385336226193}}]}}, 
      {Arrowheads[{{0.031095126512748594`, 1.}}], 
       {RGBColor[0.4147357323550058, 0, 0], 
        ArrowBox[{{0.8848913794217768, 7.353435297667413}, {1.117108620578216,
          8.662564702332574}}]}}, 
      {Arrowheads[{{0.03136952036240162, 1.}}], 
       {RGBColor[0.3223408766630904, 0, 0], 
        ArrowBox[{{0.905517503632633, 8.34518281598452}, {1.0964824963673596`,
          9.672817184015466}}]}}, 
      {Arrowheads[{{0.03151966095498513, 1.}}], 
       {RGBColor[0.257654674330927, 0, 0], 
        ArrowBox[{{0.9206860314291786, 9.340944318817112}, {
         1.0813139685708142`, 10.679055681182874`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031783584253193005`, 1.}}], 
       {RGBColor[0., 0, 0], 
        ArrowBox[{{1.4946952304009624`, 0.4598866035924329}, {
         2.50930476959903, -0.44424597859243997`}}]}}, 
      {Arrowheads[{{0.030768170521844992`, 1.}}], 
       {RGBColor[0.5023636721125151, 0, 0], 
        ArrowBox[{{1.4772908851333515`, 1.397701035990445}, {
         2.526709114866641, 0.6042989640095477}}]}}, 
      {Arrowheads[{{0.028179187644980785`, 1.}}], 
       {RGBColor[0.9266176964174551, 0, 0], 
        ArrowBox[{{1.444344975204662, 2.2299437529843393`}, {
         2.5596550247953305`, 1.7740562470156531`}}]}}, 
      {Arrowheads[{{0.026240958895476143`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{1.441633321658609, 2.9762345246613617`}, {
         2.5623666783413834`, 3.0297654753386305`}}]}}, 
      {Arrowheads[{{0.027005837760849014`, 1.}}], 
       {RGBColor[1., 0, 0], 
        ArrowBox[{{1.4964887649308531`, 3.7250725723767584`}, {
         2.5075112350691393`, 4.282927427623234}}]}}, 
      {Arrowheads[{{0.028814151388364913`, 1.}}], 
       {RGBColor[0.845506382943863, 0, 0], 
        ArrowBox[{{1.5847497628349854`, 4.551811084310499}, {
         2.419250237165007, 5.458188915689492}}]}}, 
      {Arrowheads[{{0.03010567627275774, 1.}}], 
       {RGBColor[0.6423332020750926, 0, 0], 
        ArrowBox[{{1.668439296877652, 5.455549297420563}, {
         2.3355607031223404`, 6.5564507025794265`}}]}}, 
      {Arrowheads[{{0.03082293872570397, 1.}}], 
       {RGBColor[0.4888425662633563, 0, 0], 
        ArrowBox[{{1.733918074492709, 6.4050322061410006`}, {
         2.2700819255072835`, 7.608967793858988}}]}}, 
      {Arrowheads[{{0.031208421802689644`, 1.}}], 
       {RGBColor[0.37942012895445604`, 0, 0], 
        ArrowBox[{{1.782637909479623, 7.3778867596128155`}, {
         2.2213620905203695`, 8.638113240387172}}]}}, 
      {Arrowheads[{{0.03142218669467317, 1.}}], 
       {RGBColor[0.30127005360941667`, 0, 0], 
        ArrowBox[{{1.8189586859998748`, 8.36264286530518}, {2.185041314000118,
          9.655357134694807}}]}}, 
      {Arrowheads[{{0.031546329426852406`, 1.}}], 
       {RGBColor[0.24434219582260716`, 0, 0], 
        ArrowBox[{{1.8465299964736939`, 9.353735086897833}, {
         2.157470003526299, 10.666264913102152`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031783584253193005`, 1.}}], 
       {RGBColor[0., 0, 0], 
        ArrowBox[{{2.3850416982077576`, 0.29039702429000397`}, {
         3.6209583017922347`, -0.27475639929001106`}}]}}, 
      {Arrowheads[{{0.03141139421804463, 1.}}], 
       {RGBColor[0.30570920505186977`, 0, 0], 
        ArrowBox[{{2.3755904468188622`, 1.2404346957151486`}, {
         3.6304095531811305`, 0.7615653042848439}}]}}, 
      {Arrowheads[{{0.03053339714456022, 1.}}], 
       {RGBColor[0.5563713398282528, 0, 0], 
        ArrowBox[{{2.3604191212031056`, 2.1169050022548097`}, {
         3.6455808787968866`, 1.887094997745183}}]}}, 
      {Arrowheads[{{0.029823803647674795`, 1.}}], 
       {RGBColor[0.6926043125193068, 0, 0], 
        ArrowBox[{{2.3687902262909732`, 2.9373054408995642`}, {
         3.637209773709019, 3.0686945591004275`}}]}}, 
      {Arrowheads[{{0.029807299213409404`, 1.}}], 
       {RGBColor[0.6954210992557541, 0, 0], 
        ArrowBox[{{2.4175559353721394`, 3.752319191421942}, {
         3.5884440646278524`, 4.25568080857805}}]}}, 
      {Arrowheads[{{0.03026201512627951, 1.}}], 
       {RGBColor[0.6124518727079097, 0, 0], 
        ArrowBox[{{2.493819234284538, 4.605866775308159}, {3.512180765715454, 
         5.404133224691833}}]}}, 
      {Arrowheads[{{0.030753199349698453`, 1.}}], 
       {RGBColor[0.5059927447704629, 0, 0], 
        ArrowBox[{{2.5737971994764886`, 5.507948448616102}, {
         3.4322028005235037`, 6.5040515513838875`}}]}}, 
      {Arrowheads[{{0.031112625170905506`, 1.}}], 
       {RGBColor[0.4094882699548544, 0, 0], 
        ArrowBox[{{2.6437625150292043`, 6.447194563911197}, {
         3.3622374849707874`, 7.566805436088791}}]}}, 
      {Arrowheads[{{0.031344973585875076`, 1.}}], 
       {RGBColor[0.3316932095883572, 0, 0], 
        ArrowBox[{{2.7005681953755722`, 7.41000205191054}, {
         3.3054318046244195`, 8.605997948089449}}]}}, 
      {Arrowheads[{{0.031490789800682144`, 1.}}], 
       {RGBColor[0.2713196039967239, 0, 0], 
        ArrowBox[{{2.745626893697433, 8.386895955175351}, {3.260373106302559, 
         9.631104044824635}}]}}, 
      {Arrowheads[{{0.03158296535092206, 1.}}], 
       {RGBColor[0.22475165291800747`, 0, 0], 
        ArrowBox[{{2.7813495257668746`, 9.372204799416451}, {
         3.2246504742331172`, 10.647795200583534`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031783584253193, 1.}}], 
       {RGBColor[4.2146848510894035`*^-8, 0, 0], 
        ArrowBox[{{3.3384765319557426`, 0.1449354986842758}, {
         4.6695234680442494`, -0.1292948736842829}}]}}, 
      {Arrowheads[{{0.03164537488154624, 1.}}], 
       {RGBColor[0.1866380687437909, 0, 0], 
        ArrowBox[{{3.3357563936704926`, 1.1066679810848614`}, {
         4.672243606329499, 0.8953320189151314}}]}}, 
      {Arrowheads[{{0.03132038721560835, 1.}}], 
       {RGBColor[0.3407963895233845, 0, 0], 
        ArrowBox[{{3.3346178243048086`, 2.019024802275432}, {
         4.673382175695183, 1.9849751977245604`}}]}}, 
      {Arrowheads[{{0.031023909793733144`, 1.}}], 
       {RGBColor[0.4354112208904042, 0, 0], 
        ArrowBox[{{3.349931207901835, 2.892962848819327}, {4.658068792098157, 
         3.1130371511806656`}}]}}, 
      {Arrowheads[{{0.03092584055203523, 1.}}], 
       {RGBColor[0.4623002092840024, 0, 0], 
        ArrowBox[{{3.390414078446234, 3.75772848459331}, {4.617585921553758, 
         4.250271515406682}}]}}, 
      {Arrowheads[{{0.031015983498235422`, 1.}}], 
       {RGBColor[0.43764910794719397`, 0, 0], 
        ArrowBox[{{3.450812807652725, 4.639386363589804}, {4.557187192347267, 
         5.370613636410188}}]}}, 
      {Arrowheads[{{0.031183040737079313`, 1.}}], 
       {RGBColor[0.3876229866474532, 0, 0], 
        ArrowBox[{{3.518417649352565, 5.549219508219643}, {4.489582350647427, 
         6.462780491780347}}]}}, 
      {Arrowheads[{{0.03134376217350504, 1.}}], 
       {RGBColor[0.3321477523886206, 0, 0], 
        ArrowBox[{{3.5829361671218125`, 6.48571593073749}, {
         4.4250638328781795`, 7.528284069262499}}]}}, 
      {Arrowheads[{{0.03146923528416915, 1.}}], 
       {RGBColor[0.2810810240473433, 0, 0], 
        ArrowBox[{{3.6395619488717603`, 7.442474581293247}, {
         4.368438051128232, 8.57352541870674}}]}}, 
      {Arrowheads[{{0.031559331434264065`, 1.}}], 
       {RGBColor[0.2375771315023663, 0, 0], 
        ArrowBox[{{3.6873272567895916`, 8.413224915621251}, {
         4.320672743210401, 9.604775084378735}}]}}, 
      {Arrowheads[{{0.03162211800673149, 1.}}], 
       {RGBColor[0.20169375240967571`, 0, 0], 
        ArrowBox[{{3.7270009570947256`, 9.393303764169188}, {
         4.2809990429052664`, 10.626696235830796`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031783584253193005`, 1.}}], 
       {RGBColor[0., 0, 0], 
        ArrowBox[{{4.325820073063399, 0.02871738517535511}, {
         5.684179926936593, -0.013076760175362214`}}]}}, 
      {Arrowheads[{{0.031728375527457726`, 1.}}], 
       {RGBColor[0.11803758406416413`, 0, 0], 
        ArrowBox[{{4.326680514336739, 0.9995549170509856}, {5.683319485663252,
          1.002445082949007}}]}}, 
      {Arrowheads[{{0.03159517131566951, 1.}}], 
       {RGBColor[0.21782829957741465`, 0, 0], 
        ArrowBox[{{4.332579471470841, 1.9378537089936658`}, {5.67742052852915,
          2.066146291006327}}]}}, 
      {Arrowheads[{{0.031459276556751806`, 1.}}], 
       {RGBColor[0.28547614451091013`, 0, 0], 
        ArrowBox[{{4.350465320023838, 2.848300258718844}, {5.659534679976153, 
         3.157699741281148}}]}}, 
      {Arrowheads[{{0.03138520488607213, 1.}}], 
       {RGBColor[0.316216287984295, 0, 0], 
        ArrowBox[{{4.384566291130887, 3.748496478255845}, {5.625433708869105, 
         4.259503521744147}}]}}, 
      {Arrowheads[{{0.03138663379793575, 1.}}], 
       {RGBColor[0.31565225705428585`, 0, 0], 
        ArrowBox[{{4.432687166502169, 4.654687205933334}, {5.577312833497822, 
         5.3553127940666565`}}]}}, 
      {Arrowheads[{{0.031436914455753286`, 1.}}], 
       {RGBColor[0.29510198586838854`, 0, 0], 
        ArrowBox[{{4.4881891453646645`, 5.576335776982404}, {
         5.521810854635327, 6.435664223017585}}]}}, 
      {Arrowheads[{{0.03150350180487391, 1.}}], 
       {RGBColor[0.2653911734877671, 0, 0], 
        ArrowBox[{{4.544312668864931, 6.515687931178726}, {5.46568733113506, 
         7.498312068821263}}]}}, 
      {Arrowheads[{{0.03156646422446873, 1.}}], 
       {RGBColor[0.23378151017511067`, 0, 0], 
        ArrowBox[{{4.596639666072595, 7.470713099772013}, {5.413360333927396, 
         8.545286900227975}}]}}, 
      {Arrowheads[{{0.03161831699873287, 1.}}], 
       {RGBColor[0.20404779855150926`, 0, 0], 
        ArrowBox[{{4.643192154085989, 8.438011442866477}, {5.366807845914002, 
         9.579988557133511}}]}}, 
      {Arrowheads[{{0.031658348351317755`, 1.}}], 
       {RGBColor[0.17768078968644804`, 0, 0], 
        ArrowBox[{{4.683587030534939, 9.414362263360207}, {5.326412969465052, 
         10.60563773663978}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.03178358425319301, 1.}}], 
       {RGBColor[0., 0, 0], 
        ArrowBox[{{5.33017672865078, -0.0627839841316284}, {6.681823271349209,
          0.0784246091316213}}]}}, 
      {Arrowheads[{{0.031759591899067456`, 1.}}], 
       {RGBColor[0.07783231708949448, 0, 0], 
        ArrowBox[{{5.332544967721063, 0.9144923897917754}, {6.679455032278926,
          1.0875076102082173`}}]}}, 
      {Arrowheads[{{0.03169984070304507, 1.}}], 
       {RGBColor[0.14534302953121922`, 0, 0], 
        ArrowBox[{{5.341133741210717, 1.8706796710301559`}, {
         6.670866258789273, 2.1333203289698366`}}]}}, 
      {Arrowheads[{{0.03163306019983004, 1.}}], 
       {RGBColor[0.19475657405697258`, 0, 0], 
        ArrowBox[{{5.359049239635552, 2.80598785269175}, {6.652950760364438, 
         3.2000121473082426`}}]}}, 
      {Arrowheads[{{0.031586294864249125`, 1.}}], 
       {RGBColor[0.2228847132593733, 0, 0], 
        ArrowBox[{{5.388189689513895, 3.731386351363032}, {6.623810310486094, 
         4.27661364863696}}]}}, 
      {Arrowheads[{{0.0315706708596407, 1.}}], 
       {RGBColor[0.23151342317610532`, 0, 0], 
        ArrowBox[{{5.42743208299181, 4.657414134121294}, {6.5845679170081794`,
          5.352585865878697}}]}}, 
      {Arrowheads[{{0.031581288467201096`, 1.}}], 
       {RGBColor[0.22568600079630957`, 0, 0], 
        ArrowBox[{{5.473147444788658, 5.591353893728531}, {6.538852555211332, 
         6.420646106271459}}]}}, 
      {Arrowheads[{{0.031606571635747885`, 1.}}], 
       {RGBColor[0.2111544540258166, 0, 0], 
        ArrowBox[{{5.5210538690079725`, 6.536446404695316}, {
         6.490946130992017, 7.477553595304673}}]}}, 
      {Arrowheads[{{0.03163636499913934, 1.}}], 
       {RGBColor[0.19261177616756922`, 0, 0], 
        ArrowBox[{{5.567716092090085, 7.492867146368186}, {6.444283907909905, 
         8.5231328536318}}]}}, 
      {Arrowheads[{{0.03166465718196108, 1.}}], 
       {RGBColor[0.1731562143792688, 0, 0], 
        ArrowBox[{{5.611041519614271, 8.459199124679069}, {6.40095848038572, 
         9.558800875320918}}]}}, 
      {Arrowheads[{{0.03168891824088104, 1.}}], 
       {RGBColor[0.15451764150389896`, 0, 0], 
        ArrowBox[{{5.650091327551914, 9.433541210603106}, {6.361908672448076, 
         10.586458789396879`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031783584253192984`, 1.}}], 
       {RGBColor[0., 0, 0], 
        ArrowBox[{{6.342739881160864, -0.13528997825445735`}, {
         7.6712601188391245`, 0.15093060325445024`}}]}}, 
      {Arrowheads[{{0.03177229578073007, 1.}}], 
       {RGBColor[0.053393043696246985`, 0, 0], 
        ArrowBox[{{6.345567182736792, 0.8464012592583239}, {7.668432817263197,
          1.1555987407416688`}}]}}, 
      {Arrowheads[{{0.03174334557529223, 1.}}], 
       {RGBColor[0.10078355150976548`, 0, 0], 
        ArrowBox[{{6.354686531629282, 1.8148080119403274`}, {
         7.659313468370707, 2.189191988059665}}]}}, 
      {Arrowheads[{{0.03170857978629972, 1.}}], 
       {RGBColor[0.13755997371988882`, 0, 0], 
        ArrowBox[{{6.371417330915552, 2.7672456491665938`}, {
         7.642582669084437, 3.238754350833399}}]}}, 
      {Arrowheads[{{0.03168015543817661, 1.}}], 
       {RGBColor[0.16149969896609134`, 0, 0], 
        ArrowBox[{{6.396492276845966, 3.7107386202913992`}, {
         7.617507723154023, 4.297261379708592}}]}}, 
      {Arrowheads[{{0.031664917038409464`, 1.}}], 
       {RGBColor[0.1729672926309978, 0, 0], 
        ArrowBox[{{6.429160565677763, 4.6523212317758675`}, {
         7.584839434322226, 5.357678768224124}}]}}, 
      {Arrowheads[{{0.031663173255467754`, 1.}}], 
       {RGBColor[0.17423110920951382`, 0, 0], 
        ArrowBox[{{6.467274101759125, 5.597433962926834}, {7.546725898240863, 
         6.414566037073156}}]}}, 
      {Arrowheads[{{0.031671188483935984`, 1.}}], 
       {RGBColor[0.16834302743253904`, 0, 0], 
        ArrowBox[{{6.50808511652882, 6.5492378199566055`}, {7.505914883471169,
          7.464762180043382}}]}}, 
      {Arrowheads[{{0.03168436150743597, 1.}}], 
       {RGBColor[0.15818707831744233`, 0, 0], 
        ArrowBox[{{6.549077744510954, 7.508849783280915}, {7.464922255489035, 
         8.507150216719072}}]}}, 
      {Arrowheads[{{0.0316990866893748, 1.}}], 
       {RGBColor[0.14599501601007328`, 0, 0], 
        ArrowBox[{{6.588416664461541, 8.476028787960438}, {7.425583335538447, 
         9.541971212039549}}]}}, 
      {Arrowheads[{{0.031713193908707374`, 1.}}], 
       {RGBColor[0.1332664720286783, 0, 0], 
        ArrowBox[{{6.625008405333871, 9.449855717313355}, {7.388991594666118, 
         10.570144282686629`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.03178358425319301, 1.}}], 
       {RGBColor[0., 0, 0], 
        ArrowBox[{{7.3590156512623395`, -0.1935285784668106}, {
         8.656984348737648, 0.20916920346680348`}}]}}, 
      {Arrowheads[{{0.03177788614166045, 1.}}], 
       {RGBColor[0.03793601681886385, 0, 0], 
        ArrowBox[{{7.3618299244896885`, 0.7911887621461146}, {8.6541700755103,
          1.2108112378538782`}}]}}, 
      {Arrowheads[{{0.03176290521269906, 1.}}], 
       {RGBColor[0.07226035356916335, 0, 0], 
        ArrowBox[{{7.370528346013287, 1.7680099676129861`}, {8.6454716539867, 
         2.235990032387006}}]}}, 
      {Arrowheads[{{0.03174387560655585, 1.}}], 
       {RGBColor[0.1001180005642444, 0, 0], 
        ArrowBox[{{7.385614187307344, 2.7324358083643476`}, {
         8.630385812692642, 3.273564191635644}}]}}, 
      {Arrowheads[{{0.03172657822711881, 1.}}], 
       {RGBColor[0.11994182901447538`, 0, 0], 
        ArrowBox[{{7.407261311720551, 3.6890709373545096`}, {
         8.608738688279438, 4.318929062645482}}]}}, 
      {Arrowheads[{{0.03171495922836905, 1.}}], 
       {RGBColor[0.13158660164257335`, 0, 0], 
        ArrowBox[{{7.434870394366919, 4.642711677506544}, {8.581129605633068, 
         5.367288322493448}}]}}, 
      {Arrowheads[{{0.031710220116723656`, 1.}}], 
       {RGBColor[0.13604921950222532`, 0, 0], 
        ArrowBox[{{7.467051878346626, 5.5973826729323175`}, {
         8.548948121653362, 6.414617327067672}}]}}, 
      {Arrowheads[{{0.0317114019124611, 1.}}], 
       {RGBColor[0.13495024773179165`, 0, 0], 
        ArrowBox[{{7.501977138629007, 6.555814770310728}, {8.51402286137098, 
         7.458185229689262}}]}}, 
      {Arrowheads[{{0.03171657948715089, 1.}}], 
       {RGBColor[0.13002558653544546`, 0, 0], 
        ArrowBox[{{7.5378262783609316`, 7.519416312488623}, {
         8.478173721639056, 8.496583687511365}}]}}, 
      {Arrowheads[{{0.03172383510691969, 1.}}], 
       {RGBColor[0.12279105295896417`, 0, 0], 
        ArrowBox[{{7.573105723685198, 8.488562970225937}, {8.44289427631479, 
         9.52943702977405}}]}}, 
      {Arrowheads[{{0.03173172470186144, 1.}}], 
       {RGBColor[0.11440429223405015`, 0, 0], 
        ArrowBox[{{7.606770252187349, 9.462979666019768}, {8.409229747812638, 
         10.557020333980216`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031783584253192984`, 1.}}], 
       {RGBColor[0., 0, 0], 
        ArrowBox[{{8.37670427478119, -0.24102537596984103`}, {
         9.641295725218797, 0.25666600096983394`}}]}}, 
      {Arrowheads[{{0.03178052739581671, 1.}}], 
       {RGBColor[0.027786439420199018`, 0, 0], 
        ArrowBox[{{8.379315398995994, 0.7457931152506181}, {9.638684601003995,
          1.2562068847493746`}}]}}, 
      {Arrowheads[{{0.03177232516420695, 1.}}], 
       {RGBColor[0.053323520726678404`, 0, 0], 
        ArrowBox[{{8.387234277487616, 1.728499758485286}, {9.63076572251237, 
         2.2755002415147065`}}]}}, 
      {Arrowheads[{{0.031761436770253705`, 1.}}], 
       {RGBColor[0.0747811333305006, 0, 0], 
        ArrowBox[{{8.400598260571314, 2.701460395981474}, {9.617401739428672, 
         3.304539604018519}}]}}, 
      {Arrowheads[{{0.0317507485630885, 1.}}], 
       {RGBColor[0.09104713272079855, 0, 0], 
        ArrowBox[{{8.419329905886077, 3.667759429023267}, {9.59867009411391, 
         4.340240570976725}}]}}, 
      {Arrowheads[{{0.03174251028606475, 1.}}], 
       {RGBColor[0.10182355773109786`, 0, 0], 
        ArrowBox[{{8.442918265345362, 4.630726124942409}, {9.575081734654626, 
         5.3792738750575815`}}]}}, 
      {Arrowheads[{{0.0317377880105413, 1.}}], 
       {RGBColor[0.10751366492337368`, 0, 0], 
        ArrowBox[{{8.470391061178296, 5.593334444358975}, {9.54760893882169, 
         6.418665555641015}}]}}, 
      {Arrowheads[{{0.03173653501944112, 1.}}], 
       {RGBColor[0.10897345524893164`, 0, 0], 
        ArrowBox[{{8.500476235763651, 6.557823331400276}, {9.517523764236337, 
         7.456176668599713}}]}}, 
      {Arrowheads[{{0.03173802302907201, 1.}}], 
       {RGBColor[0.10723763823579474`, 0, 0], 
        ArrowBox[{{8.531843885068087, 7.525588028529789}, {9.486156114931898, 
         8.490411971470198}}]}}, 
      {Arrowheads[{{0.031741304860374076`, 1.}}], 
       {RGBColor[0.10330591235527446`, 0, 0], 
        ArrowBox[{{8.563312637045772, 8.497280094482916}, {9.454687362954214, 
         9.52071990551707}}]}}, 
      {Arrowheads[{{0.03174552215131311, 1.}}], 
       {RGBColor[0.09802157053022811, 0, 0], 
        ArrowBox[{{8.593963567454765, 9.473006869987959}, {9.424036432545224, 
         10.546993130012027`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031783584253193005`, 1.}}], 
       {RGBColor[0., 0, 0], 
        ArrowBox[{{9.394625381236791, -0.2803396073050391}, {
         10.625374618763194`, 0.295980232305032}}]}}, 
      {Arrowheads[{{0.0317818560199346, 1.}}], 
       {RGBColor[0.020893011595017053`, 0, 0], 
        ArrowBox[{{9.396973107910902, 0.7079643717199073}, {
         10.623026892089081`, 1.2940356282800853`}}]}}, 
      {Arrowheads[{{0.03177714141420893, 1.}}], 
       {RGBColor[0.04033874124040193, 0, 0], 
        ArrowBox[{{9.404027732916845, 1.6948640361801166`}, {
         10.61597226708314, 2.309135963819876}}]}}, 
      {Arrowheads[{{0.031770660690077675`, 1.}}], 
       {RGBColor[0.05712847323211299, 0, 0], 
        ArrowBox[{{9.415768806670767, 2.674007685138234}, {
         10.604231193329216`, 3.3319923148617585`}}]}}, 
      {Arrowheads[{{0.031763919311859394`, 1.}}], 
       {RGBColor[0.07046682359958166, 0, 0], 
        ArrowBox[{{9.432019342948713, 3.647504207558864}, {
         10.587980657051272`, 4.360495792441128}}]}}, 
      {Arrowheads[{{0.03175821068838991, 1.}}], 
       {RGBColor[0.08004045244609372, 0, 0], 
        ArrowBox[{{9.452339137491268, 4.617702296865261}, {
         10.567660862508717`, 5.392297703134731}}]}}, 
      {Arrowheads[{{0.03175430640095665, 1.}}], 
       {RGBColor[0.08597555915541999, 0, 0], 
        ArrowBox[{{9.476006491082828, 5.586807033998176}, {10.54399350891716, 
         6.425192966001814}}]}}, 
      {Arrowheads[{{0.03175240910367015, 1.}}], 
       {RGBColor[0.08871624817725238, 0, 0], 
        ArrowBox[{{9.502097940283745, 6.5566087965282165`}, {
         10.51790205971624, 7.457391203471772}}]}}, 
      {Arrowheads[{{0.031752297385514924`, 1.}}], 
       {RGBColor[0.08887498780268754, 0, 0], 
        ArrowBox[{{9.529622216126196, 7.528364012499225}, {10.49037778387379, 
         8.487635987500763}}]}}, 
      {Arrowheads[{{0.03175353477278908, 1.}}], 
       {RGBColor[0.08710061845829849, 0, 0], 
        ArrowBox[{{9.557650624768785, 8.502808875044147}, {10.4623493752312, 
         9.51519112495584}}]}}, 
      {Arrowheads[{{0.03175564498193818, 1.}}], 
       {RGBColor[0.08398805608304015, 0, 0], 
        ArrowBox[{{9.585405743098592, 9.480254416152642}, {
         10.434594256901391`, 10.539745583847346`}}]}}}}}, {{}, {
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.03175564498193818, 1.}}], 
       {RGBColor[0, 0.08398805608304015, 0], 
        ArrowBox[{{-9.585405743098601, -10.53974558384735}, \
{-10.4345942569014, -9.480254416152647}}]}}, 
      {Arrowheads[{{0.03175353477278908, 1.}}], 
       {RGBColor[0, 0.08710061845829849, 0], 
        ArrowBox[{{-9.557650624768792, -9.515191124955846}, \
{-10.462349375231208`, -8.502808875044154}}]}}, 
      {Arrowheads[{{0.0317522973855149, 1.}}], 
       {RGBColor[0, 0.08887498780268754, 0], 
        ArrowBox[{{-9.529622216126203, -8.48763598750077}, \
{-10.490377783873795`, -7.528364012499232}}]}}, 
      {Arrowheads[{{0.03175240910367017, 1.}}], 
       {RGBColor[0, 0.08871624817725238, 0], 
        ArrowBox[{{-9.502097940283752, -7.457391203471779}, \
{-10.517902059716247`, -6.556608796528223}}]}}, 
      {Arrowheads[{{0.03175430640095664, 1.}}], 
       {RGBColor[0, 0.08597555915541999, 0], 
        ArrowBox[{{-9.476006491082835, -6.425192966001821}, \
{-10.543993508917165`, -5.586807033998182}}]}}, 
      {Arrowheads[{{0.03175821068838989, 1.}}], 
       {RGBColor[0, 0.0800404524461048, 0], 
        ArrowBox[{{-9.452339137491276, -5.392297703134738}, \
{-10.567660862508722`, -4.617702296865267}}]}}, 
      {Arrowheads[{{0.0317639193118594, 1.}}], 
       {RGBColor[0, 0.07046682359958166, 0], 
        ArrowBox[{{-9.43201934294872, -4.360495792441135}, \
{-10.587980657051279`, -3.6475042075588706`}}]}}, 
      {Arrowheads[{{0.031770660690077675`, 1.}}], 
       {RGBColor[0, 0.05712847323211299, 0], 
        ArrowBox[{{-9.415768806670775, -3.3319923148617656`}, \
{-10.604231193329223`, -2.674007685138241}}]}}, 
      {Arrowheads[{{0.03177714141420893, 1.}}], 
       {RGBColor[0, 0.04033874124040193, 0], 
        ArrowBox[{{-9.404027732916852, -2.3091359638198834`}, \
{-10.615972267083148`, -1.6948640361801235`}}]}}, 
      {Arrowheads[{{0.03178185601993461, 1.}}], 
       {RGBColor[0, 0.020893011595017053`, 0], 
        ArrowBox[{{-9.39697310791091, -1.2940356282800929`}, \
{-10.623026892089088`, -0.707964371719914}}]}}, 
      {Arrowheads[{{0.031783584253193005`, 1.}}], 
       {RGBColor[0, 0., 0], 
        ArrowBox[{{-9.394625381236798, -0.29598023230503934`}, \
{-10.625374618763201`, 0.2803396073050322}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031745522151313085`, 1.}}], 
       {RGBColor[0, 0.09802157053022811, 0], 
        ArrowBox[{{-8.593963567454772, -10.546993130012034`}, \
{-9.424036432545229, -9.473006869987966}}]}}, 
      {Arrowheads[{{0.031741304860374076`, 1.}}], 
       {RGBColor[0, 0.10330591235527446`, 0], 
        ArrowBox[{{-8.56331263704578, -9.520719905517078}, \
{-9.454687362954221, -8.497280094482923}}]}}, 
      {Arrowheads[{{0.03173802302907198, 1.}}], 
       {RGBColor[0, 0.10723763823581131`, 0], 
        ArrowBox[{{-8.531843885068096, -8.490411971470206}, \
{-9.486156114931905, -7.525588028529796}}]}}, 
      {Arrowheads[{{0.031736535019441105`, 1.}}], 
       {RGBColor[0, 0.10897345524892349`, 0], 
        ArrowBox[{{-8.500476235763658, -7.45617666859972}, \
{-9.517523764236342, -6.557823331400282}}]}}, 
      {Arrowheads[{{0.03173778801054128, 1.}}], 
       {RGBColor[0, 0.10751366492337368`, 0], 
        ArrowBox[{{-8.470391061178304, -6.418665555641023}, \
{-9.547608938821696, -5.593334444358982}}]}}, 
      {Arrowheads[{{0.03174251028606472, 1.}}], 
       {RGBColor[0, 0.10182355773109786`, 0], 
        ArrowBox[{{-8.44291826534537, -5.379273875057589}, \
{-9.575081734654631, -4.630726124942416}}]}}, 
      {Arrowheads[{{0.0317507485630885, 1.}}], 
       {RGBColor[0, 0.09104713272079855, 0], 
        ArrowBox[{{-8.419329905886084, -4.340240570976732}, \
{-9.598670094113917, -3.6677594290232736`}}]}}, 
      {Arrowheads[{{0.03176143677025371, 1.}}], 
       {RGBColor[0, 0.07478113333048872, 0], 
        ArrowBox[{{-8.400598260571321, -3.304539604018526}, \
{-9.61740173942868, -2.7014603959814805`}}]}}, 
      {Arrowheads[{{0.031772325164206965`, 1.}}], 
       {RGBColor[0, 0.053323520726695064`, 0], 
        ArrowBox[{{-8.387234277487623, -2.275500241514714}, \
{-9.630765722512377, -1.7284997584852926`}}]}}, 
      {Arrowheads[{{0.031780527395816674`, 1.}}], 
       {RGBColor[0, 0.02778643942026295, 0], 
        ArrowBox[{{-8.379315398996, -1.256206884749382}, {-9.638684601004, \
-0.745793115250625}}]}}, 
      {Arrowheads[{{0.03178358425319299, 1.}}], 
       {RGBColor[0, 0., 0], 
        ArrowBox[{{-8.376704274781197, -0.2566660009698413}, \
{-9.641295725218804, 0.24102537596983425`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031731724701861475`, 1.}}], 
       {RGBColor[0, 0.11440429223405015`, 0], 
        ArrowBox[{{-7.606770252187356, -10.557020333980224`}, \
{-8.409229747812645, -9.462979666019775}}]}}, 
      {Arrowheads[{{0.031723835106919646`, 1.}}], 
       {RGBColor[0, 0.12279105295896417`, 0], 
        ArrowBox[{{-7.573105723685206, -9.529437029774057}, \
{-8.442894276314796, -8.488562970225944}}]}}, 
      {Arrowheads[{{0.03171657948715085, 1.}}], 
       {RGBColor[0, 0.13002558653544546`, 0], 
        ArrowBox[{{-7.5378262783609395`, -8.496583687511372}, \
{-8.478173721639061, -7.51941631248863}}]}}, 
      {Arrowheads[{{0.0317114019124611, 1.}}], 
       {RGBColor[0, 0.13495024773178507`, 0], 
        ArrowBox[{{-7.501977138629014, -7.458185229689269}, \
{-8.514022861370988, -6.555814770310735}}]}}, 
      {Arrowheads[{{0.031710220116723656`, 1.}}], 
       {RGBColor[0, 0.13604921950222532`, 0], 
        ArrowBox[{{-7.467051878346633, -6.414617327067679}, \
{-8.54894812165337, -5.597382672932325}}]}}, 
      {Arrowheads[{{0.03171495922836906, 1.}}], 
       {RGBColor[0, 0.1315866016425666, 0], 
        ArrowBox[{{-7.434870394366926, -5.367288322493455}, \
{-8.581129605633075, -4.64271167750655}}]}}, 
      {Arrowheads[{{0.03172657822711882, 1.}}], 
       {RGBColor[0, 0.11994182901448278`, 0], 
        ArrowBox[{{-7.407261311720558, -4.31892906264549}, \
{-8.608738688279445, -3.6890709373545163`}}]}}, 
      {Arrowheads[{{0.031743875606555866`, 1.}}], 
       {RGBColor[0, 0.1001180005642444, 0], 
        ArrowBox[{{-7.385614187307351, -3.273564191635652}, \
{-8.63038581269265, -2.7324358083643547`}}]}}, 
      {Arrowheads[{{0.03176290521269911, 1.}}], 
       {RGBColor[0, 0.07226035356917564, 0], 
        ArrowBox[{{-7.370528346013294, -2.235990032387014}, \
{-8.645471653986709, -1.7680099676129928`}}]}}, 
      {Arrowheads[{{0.03177788614166042, 1.}}], 
       {RGBColor[0, 0.03793601681888726, 0], 
        ArrowBox[{{-7.361829924489696, -1.2108112378538858`}, \
{-8.654170075510306, -0.7911887621461212}}]}}, 
      {Arrowheads[{{0.03178358425319302, 1.}}], 
       {RGBColor[0, 0., 0], 
        ArrowBox[{{-7.359015651262347, -0.20916920346681095`}, \
{-8.656984348737655, 0.19352857846680385`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031713193908707374`, 1.}}], 
       {RGBColor[0, 0.1332664720286783, 0], 
        ArrowBox[{{-6.625008405333878, -10.570144282686638`}, \
{-7.388991594666125, -9.449855717313364}}]}}, 
      {Arrowheads[{{0.03169908668937483, 1.}}], 
       {RGBColor[0, 0.1459950160100794, 0], 
        ArrowBox[{{-6.5884166644615485`, -9.541971212039556}, \
{-7.425583335538454, -8.476028787960443}}]}}, 
      {Arrowheads[{{0.03168436150743597, 1.}}], 
       {RGBColor[0, 0.15818707831744233`, 0], 
        ArrowBox[{{-6.549077744510961, -8.50715021671908}, \
{-7.464922255489042, -7.5088497832809225`}}]}}, 
      {Arrowheads[{{0.031671188483936, 1.}}], 
       {RGBColor[0, 0.16834302743254168`, 0], 
        ArrowBox[{{-6.508085116528827, -7.46476218004339}, \
{-7.505914883471176, -6.549237819956613}}]}}, 
      {Arrowheads[{{0.03166317325546777, 1.}}], 
       {RGBColor[0, 0.17423110920951382`, 0], 
        ArrowBox[{{-6.467274101759132, -6.414566037073163}, \
{-7.5467258982408705`, -5.59743396292684}}]}}, 
      {Arrowheads[{{0.03166491703840947, 1.}}], 
       {RGBColor[0, 0.1729672926309978, 0], 
        ArrowBox[{{-6.42916056567777, -5.357678768224131}, \
{-7.584839434322233, -4.652321231775874}}]}}, 
      {Arrowheads[{{0.03168015543817662, 1.}}], 
       {RGBColor[0, 0.16149969896609134`, 0], 
        ArrowBox[{{-6.396492276845973, -4.2972613797086}, {-7.61750772315403, \
-3.710738620291406}}]}}, 
      {Arrowheads[{{0.031708579786299734`, 1.}}], 
       {RGBColor[0, 0.13755997371988235`, 0], 
        ArrowBox[{{-6.371417330915559, -3.2387543508334065`}, \
{-7.642582669084444, -2.7672456491666}}]}}, 
      {Arrowheads[{{0.03174334557529224, 1.}}], 
       {RGBColor[0, 0.10078355150975667`, 0], 
        ArrowBox[{{-6.354686531629289, -2.189191988059673}, \
{-7.659313468370714, -1.814808011940334}}]}}, 
      {Arrowheads[{{0.03177229578073007, 1.}}], 
       {RGBColor[0, 0.053393043696246985`, 0], 
        ArrowBox[{{-6.345567182736799, -1.1555987407416763`}, \
{-7.668432817263204, -0.8464012592583305}}]}}, 
      {Arrowheads[{{0.031783584253192984`, 1.}}], 
       {RGBColor[0, 0., 0], 
        ArrowBox[{{-6.342739881160871, -0.1509306032544579}, \
{-7.671260118839132, 0.1352899782544508}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.03168891824088104, 1.}}], 
       {RGBColor[0, 0.15451764150389896`, 0], 
        ArrowBox[{{-5.650091327551921, -10.586458789396886`}, \
{-6.361908672448083, -9.433541210603114}}]}}, 
      {Arrowheads[{{0.03166465718196106, 1.}}], 
       {RGBColor[0, 0.17315621437926368`, 0], 
        ArrowBox[{{-5.611041519614278, -9.558800875320925}, \
{-6.400958480385726, -8.459199124679076}}]}}, 
      {Arrowheads[{{0.031636364999139376`, 1.}}], 
       {RGBColor[0, 0.19261177616756692`, 0], 
        ArrowBox[{{-5.567716092090092, -8.52313285363181}, \
{-6.444283907909911, -7.492867146368193}}]}}, 
      {Arrowheads[{{0.03160657163574787, 1.}}], 
       {RGBColor[0, 0.21115445402581237`, 0], 
        ArrowBox[{{-5.5210538690079805`, -7.477553595304681}, \
{-6.4909461309920236`, -6.536446404695323}}]}}, 
      {Arrowheads[{{0.031581288467201096`, 1.}}], 
       {RGBColor[0, 0.22568600079630563`, 0], 
        ArrowBox[{{-5.473147444788665, -6.420646106271466}, \
{-6.5388525552113395`, -5.591353893728538}}]}}, 
      {Arrowheads[{{0.0315706708596407, 1.}}], 
       {RGBColor[0, 0.23151342317609958`, 0], 
        ArrowBox[{{-5.4274320829918175`, -5.352585865878704}, \
{-6.5845679170081866`, -4.657414134121301}}]}}, 
      {Arrowheads[{{0.03158629486424913, 1.}}], 
       {RGBColor[0, 0.22288471325936932`, 0], 
        ArrowBox[{{-5.3881896895139025`, -4.2766136486369675`}, \
{-6.6238103104861015`, -3.7313863513630388`}}]}}, 
      {Arrowheads[{{0.03163306019983005, 1.}}], 
       {RGBColor[0, 0.1947565740569703, 0], 
        ArrowBox[{{-5.359049239635559, -3.20001214730825}, \
{-6.652950760364445, -2.805987852691756}}]}}, 
      {Arrowheads[{{0.031699840703045074`, 1.}}], 
       {RGBColor[0, 0.14534302953122533`, 0], 
        ArrowBox[{{-5.341133741210724, -2.1333203289698446`}, \
{-6.67086625878928, -1.870679671030162}}]}}, 
      {Arrowheads[{{0.031759591899067484`, 1.}}], 
       {RGBColor[0, 0.07783231708949448, 0], 
        ArrowBox[{{-5.33254496772107, -1.087507610208225}, \
{-6.679455032278934, -0.9144923897917817}}]}}, 
      {Arrowheads[{{0.03178358425319299, 1.}}], 
       {RGBColor[0, 0., 0], 
        ArrowBox[{{-5.3301767286507875`, -0.078424609131629}, \
{-6.681823271349216, 0.0627839841316219}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.0316583483513177, 1.}}], 
       {RGBColor[0, 0.17768078968644804`, 0], 
        ArrowBox[{{-4.683587030534947, -10.605637736639785`}, \
{-5.326412969465058, -9.414362263360214}}]}}, 
      {Arrowheads[{{0.03161831699873287, 1.}}], 
       {RGBColor[0, 0.20404779855150706`, 0], 
        ArrowBox[{{-4.643192154085996, -9.579988557133516}, \
{-5.366807845914009, -8.438011442866483}}]}}, 
      {Arrowheads[{{0.03156646422446873, 1.}}], 
       {RGBColor[0, 0.2337815101751088, 0], 
        ArrowBox[{{-4.596639666072602, -8.545286900227982}, \
{-5.413360333927403, -7.47071309977202}}]}}, 
      {Arrowheads[{{0.03150350180487392, 1.}}], 
       {RGBColor[0, 0.2653911734877688, 0], 
        ArrowBox[{{-4.544312668864938, -7.49831206882127}, \
{-5.465687331135068, -6.515687931178733}}]}}, 
      {Arrowheads[{{0.031436914455753286`, 1.}}], 
       {RGBColor[0, 0.29510198586838704`, 0], 
        ArrowBox[{{-4.488189145364672, -6.435664223017593}, \
{-5.5218108546353335`, -5.576335776982411}}]}}, 
      {Arrowheads[{{0.031386633797935756`, 1.}}], 
       {RGBColor[0, 0.3156522570542844, 0], 
        ArrowBox[{{-4.432687166502177, -5.3553127940666645`}, \
{-5.577312833497829, -4.654687205933341}}]}}, 
      {Arrowheads[{{0.03138520488607213, 1.}}], 
       {RGBColor[0, 0.31621628798429363`, 0], 
        ArrowBox[{{-4.384566291130894, -4.259503521744155}, \
{-5.625433708869111, -3.748496478255851}}]}}, 
      {Arrowheads[{{0.03145927655675182, 1.}}], 
       {RGBColor[0, 0.28547614451091013`, 0], 
        ArrowBox[{{-4.3504653200238455`, -3.157699741281156}, \
{-5.65953467997616, -2.84830025871885}}]}}, 
      {Arrowheads[{{0.03159517131566952, 1.}}], 
       {RGBColor[0, 0.21782829957741667`, 0], 
        ArrowBox[{{-4.332579471470848, -2.066146291006335}, \
{-5.677420528529157, -1.937853708993672}}]}}, 
      {Arrowheads[{{0.031728375527457726`, 1.}}], 
       {RGBColor[0, 0.11803758406416413`, 0], 
        ArrowBox[{{-4.326680514336746, -1.002445082949015}, \
{-5.683319485663259, -0.999554917050992}}]}}, 
      {Arrowheads[{{0.031783584253193005`, 1.}}], 
       {RGBColor[0, 4.2146848510894035`*^-8, 0], 
        ArrowBox[{{-4.325820073063406, 
         0.013076760175354432`}, {-5.6841799269366, \
-0.02871738517536154}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.03162211800673148, 1.}}], 
       {RGBColor[0, 0.2016937524096779, 0], 
        ArrowBox[{{-3.727000957094733, -10.626696235830805`}, \
{-4.280999042905273, -9.393303764169197}}]}}, 
      {Arrowheads[{{0.031559331434264065`, 1.}}], 
       {RGBColor[0, 0.2375771315023663, 0], 
        ArrowBox[{{-3.6873272567895987`, -9.604775084378742}, \
{-4.320672743210408, -8.413224915621258}}]}}, 
      {Arrowheads[{{0.03146923528416915, 1.}}], 
       {RGBColor[0, 0.2810810240473433, 0], 
        ArrowBox[{{-3.639561948871767, -8.573525418706748}, \
{-4.36843805112824, -7.442474581293255}}]}}, 
      {Arrowheads[{{0.03134376217350504, 1.}}], 
       {RGBColor[0, 0.3321477523886206, 0], 
        ArrowBox[{{-3.5829361671218196`, -7.528284069262506}, \
{-4.425063832878187, -6.485715930737497}}]}}, 
      {Arrowheads[{{0.031183040737079292`, 1.}}], 
       {RGBColor[0, 0.3876229866474521, 0], 
        ArrowBox[{{-3.5184176493525725`, -6.462780491780354}, \
{-4.489582350647433, -5.54921950821965}}]}}, 
      {Arrowheads[{{0.031015983498235433`, 1.}}], 
       {RGBColor[0, 0.4376491079471899, 0], 
        ArrowBox[{{-3.4508128076527322`, -5.370613636410195}, \
{-4.557187192347274, -4.63938636358981}}]}}, 
      {Arrowheads[{{0.03092584055203525, 1.}}], 
       {RGBColor[0, 0.4623002092839995, 0], 
        ArrowBox[{{-3.3904140784462413`, -4.25027151540669}, \
{-4.617585921553765, -3.757728484593316}}]}}, 
      {Arrowheads[{{0.031023909793733154`, 1.}}], 
       {RGBColor[0, 0.43541122089040113`, 0], 
        ArrowBox[{{-3.349931207901842, -3.1130371511806736`}, \
{-4.658068792098164, -2.892962848819333}}]}}, 
      {Arrowheads[{{0.031320387215608377`, 1.}}], 
       {RGBColor[0, 0.34079638952338187`, 0], 
        ArrowBox[{{-3.3346178243048152`, -1.9849751977245689`}, \
{-4.673382175695191, -2.019024802275438}}]}}, 
      {Arrowheads[{{0.03164537488154624, 1.}}], 
       {RGBColor[0, 0.18663806874378852`, 0], 
        ArrowBox[{{-3.3357563936704993`, -0.8953320189151397}, \
{-4.6722436063295065`, -1.1066679810848672`}}]}}, 
      {Arrowheads[{{0.031783584253192984`, 1.}}], 
       {RGBColor[0, 0., 0], 
        ArrowBox[{{-3.3384765319557497`, 
         0.1292948736842749}, {-4.6695234680442566`, -0.144935498684282}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.03158296535092203, 1.}}], 
       {RGBColor[0, 0.22475165291800944`, 0], 
        ArrowBox[{{-2.7813495257668817`, -10.64779520058354}, \
{-3.2246504742331252`, -9.372204799416458}}]}}, 
      {Arrowheads[{{0.03149078980068215, 1.}}], 
       {RGBColor[0, 0.27131960399672717`, 0], 
        ArrowBox[{{-2.74562689369744, -9.631104044824642}, \
{-3.2603731063025667`, -8.386895955175358}}]}}, 
      {Arrowheads[{{0.03134497358587505, 1.}}], 
       {RGBColor[0, 0.33169320958835585`, 0], 
        ArrowBox[{{-2.7005681953755794`, -8.605997948089454}, \
{-3.3054318046244275`, -7.410002051910547}}]}}, 
      {Arrowheads[{{0.031112625170905506`, 1.}}], 
       {RGBColor[0, 0.4094882699548544, 0], 
        ArrowBox[{{-2.643762515029212, -7.566805436088798}, \
{-3.362237484970795, -6.4471945639112045`}}]}}, 
      {Arrowheads[{{0.030753199349698456`, 1.}}], 
       {RGBColor[0, 0.5059927447704611, 0], 
        ArrowBox[{{-2.573797199476495, -6.504051551383895}, \
{-3.432202800523511, -5.507948448616109}}]}}, 
      {Arrowheads[{{0.030262015126279525`, 1.}}], 
       {RGBColor[0, 0.6124518727079075, 0], 
        ArrowBox[{{-2.4938192342845453`, -5.40413322469184}, \
{-3.5121807657154616`, -4.605866775308165}}]}}, 
      {Arrowheads[{{0.029807299213409435`, 1.}}], 
       {RGBColor[0, 0.69542109925575, 0], 
        ArrowBox[{{-2.4175559353721465`, -4.255680808578059}, \
{-3.5884440646278595`, -3.7523191914219476`}}]}}, 
      {Arrowheads[{{0.02982380364767483, 1.}}], 
       {RGBColor[0, 0.6926043125193035, 0], 
        ArrowBox[{{-2.36879022629098, -3.0686945591004364`}, \
{-3.637209773709027, -2.9373054408995696`}}]}}, 
      {Arrowheads[{{0.03053339714456022, 1.}}], 
       {RGBColor[0, 0.5563713398282528, 0], 
        ArrowBox[{{-2.3604191212031127`, -1.8870949977451918`}, \
{-3.645580878796894, -2.116905002254815}}]}}, 
      {Arrowheads[{{0.03141139421804461, 1.}}], 
       {RGBColor[0, 0.30570920505186977`, 0], 
        ArrowBox[{{-2.375590446818869, -0.7615653042848527}, \
{-3.6304095531811376`, -1.2404346957151542`}}]}}, 
      {Arrowheads[{{0.03178358425319299, 1.}}], 
       {RGBColor[0, 0., 0], 
        ArrowBox[{{-2.3850416982077642`, 
         0.2747563992900028}, {-3.6209583017922418`, \
-0.2903970242900099}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031546329426852406`, 1.}}], 
       {RGBColor[0, 0.24434219582260716`, 0], 
        ArrowBox[{{-1.846529996473701, -10.66626491310216}, \
{-2.157470003526306, -9.35373508689784}}]}}, 
      {Arrowheads[{{0.031422186694673185`, 1.}}], 
       {RGBColor[0, 0.30127005360941517`, 0], 
        ArrowBox[{{-1.8189586859998812`, -9.655357134694814}, \
{-2.1850413140001255`, -8.362642865305187}}]}}, 
      {Arrowheads[{{0.031208421802689644`, 1.}}], 
       {RGBColor[0, 0.3794201289544572, 0], 
        ArrowBox[{{-1.7826379094796299`, -8.63811324038718}, \
{-2.221362090520377, -7.377886759612823}}]}}, 
      {Arrowheads[{{0.03082293872570397, 1.}}], 
       {RGBColor[0, 0.4888425662633563, 0], 
        ArrowBox[{{-1.7339180744927158`, -7.608967793858995}, \
{-2.2700819255072906`, -6.405032206141008}}]}}, 
      {Arrowheads[{{0.030105676272757752`, 1.}}], 
       {RGBColor[0, 0.6423332020750919, 0], 
        ArrowBox[{{-1.6684392968776587`, -6.556450702579434}, \
{-2.335560703122348, -5.45554929742057}}]}}, 
      {Arrowheads[{{0.028814151388364934`, 1.}}], 
       {RGBColor[0, 0.8455063829438599, 0], 
        ArrowBox[{{-1.5847497628349922`, -5.458188915689499}, \
{-2.419250237165014, -4.551811084310505}}]}}, 
      {Arrowheads[{{0.027005837760849066`, 1.}}], 
       {RGBColor[0, 1., 0], 
        ArrowBox[{{-1.4964887649308598`, -4.2829274276232425`}, \
{-2.507511235069147, -3.725072572376764}}]}}, 
      {Arrowheads[{{0.026240958895476167`, 1.}}], 
       {RGBColor[0, 1., 0], 
        ArrowBox[{{-1.4416333216586157`, -3.02976547533864}, \
{-2.562366678341391, -2.976234524661367}}]}}, 
      {Arrowheads[{{0.0281791876449808, 1.}}], 
       {RGBColor[0, 0.9266176964174543, 0], 
        ArrowBox[{{-1.4443449752046678`, -1.7740562470156624`}, \
{-2.559655024795339, -2.229943752984344}}]}}, 
      {Arrowheads[{{0.03076817052184496, 1.}}], 
       {RGBColor[0, 0.5023636721125169, 0], 
        ArrowBox[{{-1.4772908851333577`, -0.6042989640095571}, \
{-2.526709114866649, -1.3977010359904498`}}]}}, 
      {Arrowheads[{{0.031783584253193, 1.}}], 
       {RGBColor[0, 0., 0], 
        ArrowBox[{{-1.4946952304009689`, 
         0.4442459785924319}, {-2.509304769599038, \
-0.45988660359243905`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.03151966095498513, 1.}}], 
       {RGBColor[0, 0.257654674330927, 0], 
        ArrowBox[{{-0.9206860314291857, -10.67905568118288}, \
{-1.081313968570821, -9.340944318817119}}]}}, 
      {Arrowheads[{{0.03136952036240162, 1.}}], 
       {RGBColor[0, 0.3223408766630891, 0], 
        ArrowBox[{{-0.9055175036326395, -9.672817184015473}, \
{-1.0964824963673674`, -8.345182815984527}}]}}, 
      {Arrowheads[{{0.03109512651274864, 1.}}], 
       {RGBColor[0, 0.4147357323550069, 0], 
        ArrowBox[{{-0.884891379421783, -8.662564702332583}, \
{-1.117108620578224, -7.35343529766742}}]}}, 
      {Arrowheads[{{0.030552594479397094`, 1.}}], 
       {RGBColor[0, 0.5521684504216623, 0], 
        ArrowBox[{{-0.855854792511276, -7.643853362261937}, \
{-1.1461452074887308`, -6.370146637738066}}]}}, 
      {Arrowheads[{{0.029380121508928828`, 1.}}], 
       {RGBColor[0, 0.7642315142422101, 0], 
        ArrowBox[{{-0.8138258571862906, -6.605581254154547}, \
{-1.1881741428137162`, -5.406418745845457}}]}}, 
      {Arrowheads[{{0.026667850684644983`, 1.}}], 
       {RGBColor[0, 1., 0], 
        ArrowBox[{{-0.7542681225069611, -5.518978536555657}, \
{-1.247731877493046, -4.491021463444348}}]}}, 
      {Arrowheads[{{0.02100647813039382, 1.}}], 
       {RGBColor[0, 1., 0], 
        ArrowBox[{{-0.6868652212449071, -4.324948519120807}, \
{-1.3151347787550998`, -3.6830514808791994`}}]}}, 
      {Arrowheads[{{0.01632953884715999, 1.}}], 
       {RGBColor[0, 1., 0], 
        ArrowBox[{{-0.6518983082428237, -3.005297914437096}, \
{-1.350101691757183, -3.0007020855629105`}}]}}, 
      {Arrowheads[{{0.022289127984903657`, 1.}}], 
       {RGBColor[0, 1., 0], 
        ArrowBox[{{-0.6561815332507804, -1.6731065619381775`}, \
{-1.3458184667492263`, -2.330893438061829}}]}}, 
      {Arrowheads[{{0.02943615551847457, 1.}}], 
       {RGBColor[0, 0.7556175291134339, 0], 
        ArrowBox[{{-0.6855441897086838, -0.4564581598654591}, \
{-1.316455810291323, -1.5455418401345478`}}]}}, 
      {Arrowheads[{{0.03178358425319299, 1.}}], 
       {RGBColor[0, 4.2146848510894035`*^-8, 0], 
        ArrowBox[{{-0.7017556670015204, 
         0.6022410696315758}, {-1.3002443329984865`, \
-0.6178816946315829}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.03150982524204431, 1.}}], 
       {RGBColor[0, 0.26239134858735297`, 0], 
        ArrowBox[{{-3.552713678800501*^-15, -10.683648637820136`}, \
{-3.552713678800501*^-15, -9.336351362179862}}]}}, 
      {Arrowheads[{{0.0313495109871677, 1.}}], 
       {RGBColor[0, 0.3299849763580501, 0], 
        ArrowBox[{{-3.552713678800501*^-15, -9.67922127893791}, \
{-3.552713678800501*^-15, -8.338778721062091}}]}}, 
      {Arrowheads[{{0.03105010388046514, 1.}}], 
       {RGBColor[0, 0.42792826018134794`, 0], 
        ArrowBox[{{-3.552713678800501*^-15, -8.671820253605826}, \
{-3.552713678800501*^-15, -7.344179746394175}}]}}, 
      {Arrowheads[{{0.030437158672788935`, 1.}}], 
       {RGBColor[0, 0.576941270235029, 0], 
        ArrowBox[{{-3.552713678800501*^-15, -7.657716096377481}, \
{-3.552713678800501*^-15, -6.356283903622522}}]}}, 
      {Arrowheads[{{0.029030350946240232`, 1.}}], 
       {RGBColor[0, 0.8156011810120919, 0], 
        ArrowBox[{{
         9.24825238919283*^-9, -6.626639950242597}, {-9.248259494620187*^-9, \
-5.385360049757407}}]}}, 
      {Arrowheads[{{0.025390574232353583`, 1.}}], 
       {RGBColor[0, 1., 0], 
        ArrowBox[{{-3.552713678800501*^-15, -5.547825154176781}, \
{-3.552713678800501*^-15, -4.462174845823223}}]}}, 
      {Arrowheads[{{0.01592710618084247, 1.}}], 
       {RGBColor[0, 1., 0], 
        ArrowBox[{{-3.552713678800501*^-15, -4.3445056454843485`}, \
{-3.552713678800501*^-15, -3.6634943545156577`}}]}}, 
      {Arrowheads[{{0.0001113715144623888, 1.}}], 
       {RGBColor[0, 1., 0], 
        ArrowBox[{{-3.552713678800501*^-15, -3.000618988095518}, \
{-3.552713678800501*^-15, -3.0053810119044884`}}]}}, 
      {Arrowheads[{{0.01695879963437853, 1.}}], 
       {RGBColor[0, 1., 0], 
        ArrowBox[{{-3.552713678800501*^-15, -1.6394377774231528`}, \
{-3.552713678800501*^-15, -2.364562222576854}}]}}, 
      {Arrowheads[{{0.028463406526641557`, 1.}}], 
       {RGBColor[0, 0.8914471866093654, 0], 
        ArrowBox[{{-3.552713678800501*^-15, -0.3924807560148571}, \
{-3.552713678800501*^-15, -1.6095192439851498`}}]}}, 
      {Arrowheads[{{0.031783584253193, 1.}}], 
       {RGBColor[0, 0., 0], 
        ArrowBox[{{-3.552713678800501*^-15, 
         0.6716810199490212}, {-3.552713678800501*^-15, \
-0.6873216449490284}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031519660954985124`, 1.}}], 
       {RGBColor[0, 0.2576546743309287, 0], 
        ArrowBox[{{0.9206860314291798, -10.67905568118288}, {
         1.0813139685708129`, -9.340944318817119}}]}}, 
      {Arrowheads[{{0.03136952036240162, 1.}}], 
       {RGBColor[0, 0.3223408766630891, 0], 
        ArrowBox[{{0.9055175036326324, -9.672817184015473}, {
         1.0964824963673603`, -8.345182815984527}}]}}, 
      {Arrowheads[{{0.031095126512748657`, 1.}}], 
       {RGBColor[0, 0.41473573235500477`, 0], 
        ArrowBox[{{0.8848913794217763, -8.662564702332583}, {
         1.1171086205782164`, -7.353435297667419}}]}}, 
      {Arrowheads[{{0.030552594479397125`, 1.}}], 
       {RGBColor[0, 0.5521684504216615, 0], 
        ArrowBox[{{0.8558547925112698, -7.643853362261938}, {
         1.1461452074887228`, -6.370146637738065}}]}}, 
      {Arrowheads[{{0.029380121508928828`, 1.}}], 
       {RGBColor[0, 0.7642315142422114, 0], 
        ArrowBox[{{0.813825857186285, -6.605581254154548}, {
         1.1881741428137078`, -5.406418745845457}}]}}, 
      {Arrowheads[{{0.026667850684644945`, 1.}}], 
       {RGBColor[0, 1., 0], 
        ArrowBox[{{0.7542681225069557, -5.518978536555657}, {
         1.2477318774930368`, -4.491021463444348}}]}}, 
      {Arrowheads[{{0.021006478130393767`, 1.}}], 
       {RGBColor[0, 1., 0], 
        ArrowBox[{{0.6868652212449018, -4.324948519120807}, {
         1.3151347787550909`, -3.683051480879199}}]}}, 
      {Arrowheads[{{0.016329538847159895`, 1.}}], 
       {RGBColor[0, 1., 0], 
        ArrowBox[{{0.6518983082428187, -3.005297914437096}, {
         1.350101691757174, -3.0007020855629105`}}]}}, 
      {Arrowheads[{{0.022289127984903605`, 1.}}], 
       {RGBColor[0, 1., 0], 
        ArrowBox[{{0.6561815332507754, -1.6731065619381769`}, {
         1.3458184667492172`, -2.3308934380618296`}}]}}, 
      {Arrowheads[{{0.029436155518474567`, 1.}}], 
       {RGBColor[0, 0.7556175291134354, 0], 
        ArrowBox[{{0.6855441897086789, -0.4564581598654581}, {
         1.3164558102913138`, -1.545541840134549}}]}}, 
      {Arrowheads[{{0.031783584253193, 1.}}], 
       {RGBColor[0, 0., 0], 
        ArrowBox[{{0.701755667001515, 0.6022410696315768}, {
         1.3002443329984776`, -0.6178816946315839}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.03154632942685243, 1.}}], 
       {RGBColor[0, 0.24434219582260536`, 0], 
        ArrowBox[{{1.8465299964736945`, -10.66626491310216}, {
         2.157470003526298, -9.353735086897839}}]}}, 
      {Arrowheads[{{0.031422186694673185`, 1.}}], 
       {RGBColor[0, 0.30127005360941517`, 0], 
        ArrowBox[{{1.818958685999874, -9.655357134694814}, {
         2.1850413140001184`, -8.362642865305187}}]}}, 
      {Arrowheads[{{0.031208421802689634`, 1.}}], 
       {RGBColor[0, 0.37942012895445604`, 0], 
        ArrowBox[{{1.7826379094796236`, -8.63811324038718}, {
         2.221362090520369, -7.377886759612823}}]}}, 
      {Arrowheads[{{0.030822938725703998`, 1.}}], 
       {RGBColor[0, 0.4888425662633563, 0], 
        ArrowBox[{{1.7339180744927094`, -7.608967793858996}, {
         2.270081925507283, -6.405032206141007}}]}}, 
      {Arrowheads[{{0.03010567627275777, 1.}}], 
       {RGBColor[0, 0.6423332020750919, 0], 
        ArrowBox[{{1.6684392968776525`, -6.5564507025794345`}, {
         2.33556070312234, -5.4555492974205695`}}]}}, 
      {Arrowheads[{{0.02881415138836492, 1.}}], 
       {RGBColor[0, 0.8455063829438617, 0], 
        ArrowBox[{{1.5847497628349863`, -5.4581889156895}, {
         2.419250237165006, -4.551811084310505}}]}}, 
      {Arrowheads[{{0.027005837760849048`, 1.}}], 
       {RGBColor[0, 1., 0], 
        ArrowBox[{{1.4964887649308534`, -4.2829274276232425`}, {
         2.5075112350691393`, -3.7250725723767637`}}]}}, 
      {Arrowheads[{{0.026240958895476132`, 1.}}], 
       {RGBColor[0, 1., 0], 
        ArrowBox[{{1.4416333216586092`, -3.0297654753386394`}, {
         2.562366678341383, -2.976234524661367}}]}}, 
      {Arrowheads[{{0.02817918764498078, 1.}}], 
       {RGBColor[0, 0.9266176964174567, 0], 
        ArrowBox[{{1.4443449752046615`, -1.7740562470156616`}, {
         2.559655024795331, -2.229943752984345}}]}}, 
      {Arrowheads[{{0.030768170521844967`, 1.}}], 
       {RGBColor[0, 0.5023636721125182, 0], 
        ArrowBox[{{1.4772908851333515`, -0.6042989640095557}, {
         2.526709114866641, -1.3977010359904511`}}]}}, 
      {Arrowheads[{{0.031783584253193005`, 1.}}], 
       {RGBColor[0, 0., 0], 
        ArrowBox[{{1.4946952304009624`, 0.4442459785924329}, {
         2.50930476959903, -0.45988660359244005`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031582965350922025`, 1.}}], 
       {RGBColor[0, 0.2247516529180114, 0], 
        ArrowBox[{{2.781349525766875, -10.64779520058354}, {
         3.2246504742331177`, -9.372204799416458}}]}}, 
      {Arrowheads[{{0.03149078980068213, 1.}}], 
       {RGBColor[0, 0.2713196039967255, 0], 
        ArrowBox[{{2.7456268936974335`, -9.631104044824642}, {
         3.2603731063025583`, -8.386895955175358}}]}}, 
      {Arrowheads[{{0.03134497358587505, 1.}}], 
       {RGBColor[0, 0.3316932095883572, 0], 
        ArrowBox[{{2.7005681953755727`, -8.605997948089454}, {
         3.3054318046244195`, -7.4100020519105465`}}]}}, 
      {Arrowheads[{{0.03111262517090551, 1.}}], 
       {RGBColor[0, 0.4094882699548544, 0], 
        ArrowBox[{{2.643762515029205, -7.566805436088798}, {
         3.362237484970787, -6.447194563911204}}]}}, 
      {Arrowheads[{{0.030753199349698456`, 1.}}], 
       {RGBColor[0, 0.5059927447704611, 0], 
        ArrowBox[{{2.5737971994764886`, -6.504051551383895}, {
         3.4322028005235032`, -5.5079484486161085`}}]}}, 
      {Arrowheads[{{0.03026201512627951, 1.}}], 
       {RGBColor[0, 0.6124518727079082, 0], 
        ArrowBox[{{2.4938192342845382`, -5.40413322469184}, {
         3.5121807657154536`, -4.605866775308165}}]}}, 
      {Arrowheads[{{0.029807299213409414`, 1.}}], 
       {RGBColor[0, 0.6954210992557538, 0], 
        ArrowBox[{{2.41755593537214, -4.255680808578059}, {
         3.588444064627852, -3.7523191914219476`}}]}}, 
      {Arrowheads[{{0.029823803647674788`, 1.}}], 
       {RGBColor[0, 0.6926043125193068, 0], 
        ArrowBox[{{2.3687902262909732`, -3.0686945591004364`}, {
         3.6372097737090185`, -2.9373054408995705`}}]}}, 
      {Arrowheads[{{0.030533397144560208`, 1.}}], 
       {RGBColor[0, 0.5563713398282556, 0], 
        ArrowBox[{{2.3604191212031056`, -1.8870949977451912`}, {
         3.6455808787968866`, -2.1169050022548155`}}]}}, 
      {Arrowheads[{{0.03141139421804462, 1.}}], 
       {RGBColor[0, 0.30570920505186977`, 0], 
        ArrowBox[{{2.375590446818862, -0.7615653042848516}, {
         3.63040955318113, -1.2404346957151553`}}]}}, 
      {Arrowheads[{{0.031783584253193005`, 1.}}], 
       {RGBColor[0, 0., 0], 
        ArrowBox[{{2.3850416982077576`, 0.274756399290004}, {
         3.6209583017922347`, -0.29039702429001113`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.03162211800673151, 1.}}], 
       {RGBColor[0, 0.20169375240967571`, 0], 
        ArrowBox[{{3.7270009570947265`, -10.626696235830805`}, {
         4.280999042905266, -9.393303764169195}}]}}, 
      {Arrowheads[{{0.03155933143426404, 1.}}], 
       {RGBColor[0, 0.2375771315023682, 0], 
        ArrowBox[{{3.6873272567895925`, -9.604775084378742}, {
         4.320672743210399, -8.413224915621258}}]}}, 
      {Arrowheads[{{0.03146923528416915, 1.}}], 
       {RGBColor[0, 0.2810810240473433, 0], 
        ArrowBox[{{3.6395619488717603`, -8.573525418706748}, {
         4.368438051128232, -7.442474581293254}}]}}, 
      {Arrowheads[{{0.031343762173505006`, 1.}}], 
       {RGBColor[0, 0.33214775238862326`, 0], 
        ArrowBox[{{3.5829361671218134`, -7.528284069262506}, {
         4.425063832878179, -6.485715930737497}}]}}, 
      {Arrowheads[{{0.03118304073707928, 1.}}], 
       {RGBColor[0, 0.3876229866474521, 0], 
        ArrowBox[{{3.518417649352566, -6.462780491780354}, {
         4.489582350647426, -5.54921950821965}}]}}, 
      {Arrowheads[{{0.03101598349823542, 1.}}], 
       {RGBColor[0, 0.437649107947192, 0], 
        ArrowBox[{{3.4508128076527256`, -5.370613636410195}, {
         4.557187192347266, -4.639386363589809}}]}}, 
      {Arrowheads[{{0.030925840552035243`, 1.}}], 
       {RGBColor[0, 0.46230020928400145`, 0], 
        ArrowBox[{{3.390414078446234, -4.25027151540669}, {
         4.617585921553758, -3.7577284845933163`}}]}}, 
      {Arrowheads[{{0.031023909793733154`, 1.}}], 
       {RGBColor[0, 0.43541122089040313`, 0], 
        ArrowBox[{{3.349931207901835, -3.1130371511806736`}, {
         4.658068792098157, -2.8929628488193333`}}]}}, 
      {Arrowheads[{{0.03132038721560835, 1.}}], 
       {RGBColor[0, 0.3407963895233845, 0], 
        ArrowBox[{{3.3346178243048086`, -1.9849751977245682`}, {
         4.673382175695183, -2.0190248022754385`}}]}}, 
      {Arrowheads[{{0.031645374881546236`, 1.}}], 
       {RGBColor[0, 0.1866380687438004, 0], 
        ArrowBox[{{3.3357563936704926`, -0.895332018915139}, {
         4.672243606329499, -1.1066679810848679`}}]}}, 
      {Arrowheads[{{0.031783584253193, 1.}}], 
       {RGBColor[0, 4.2146848510894035`*^-8, 0], 
        ArrowBox[{{3.3384765319557426`, 0.12929487368427578`}, {
         4.6695234680442494`, -0.14493549868428288`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.0316583483513177, 1.}}], 
       {RGBColor[0, 0.17768078968645054`, 0], 
        ArrowBox[{{4.68358703053494, -10.605637736639785`}, {
         5.326412969465051, -9.414362263360214}}]}}, 
      {Arrowheads[{{0.031618316998732895`, 1.}}], 
       {RGBColor[0, 0.20404779855150926`, 0], 
        ArrowBox[{{4.643192154085989, -9.579988557133518}, {
         5.366807845914001, -8.438011442866483}}]}}, 
      {Arrowheads[{{0.03156646422446873, 1.}}], 
       {RGBColor[0, 0.23378151017511067`, 0], 
        ArrowBox[{{4.596639666072595, -8.545286900227982}, {
         5.413360333927396, -7.47071309977202}}]}}, 
      {Arrowheads[{{0.03150350180487391, 1.}}], 
       {RGBColor[0, 0.2653911734877688, 0], 
        ArrowBox[{{4.544312668864931, -7.49831206882127}, {
         5.46568733113506, -6.515687931178733}}]}}, 
      {Arrowheads[{{0.031436914455753286`, 1.}}], 
       {RGBColor[0, 0.29510198586838704`, 0], 
        ArrowBox[{{4.4881891453646645`, -6.435664223017593}, {
         5.521810854635326, -5.576335776982411}}]}}, 
      {Arrowheads[{{0.031386633797935735`, 1.}}], 
       {RGBColor[0, 0.31565225705428585`, 0], 
        ArrowBox[{{4.43268716650217, -5.3553127940666645`}, {
         5.577312833497821, -4.654687205933341}}]}}, 
      {Arrowheads[{{0.031385204886072125`, 1.}}], 
       {RGBColor[0, 0.316216287984295, 0], 
        ArrowBox[{{4.384566291130887, -4.259503521744155}, {
         5.625433708869104, -3.7484964782558516`}}]}}, 
      {Arrowheads[{{0.03145927655675181, 1.}}], 
       {RGBColor[0, 0.2854761445109117, 0], 
        ArrowBox[{{4.350465320023838, -3.1576997412811556`}, {
         5.659534679976153, -2.8483002587188504`}}]}}, 
      {Arrowheads[{{0.03159517131566951, 1.}}], 
       {RGBColor[0, 0.21782829957741667`, 0], 
        ArrowBox[{{4.332579471470841, -2.066146291006334}, {
         5.67742052852915, -1.9378537089936727`}}]}}, 
      {Arrowheads[{{0.03172837552745777, 1.}}], 
       {RGBColor[0, 0.11803758406415661`, 0], 
        ArrowBox[{{4.326680514336738, -1.0024450829490144`}, {
         5.683319485663253, -0.9995549170509924}}]}}, 
      {Arrowheads[{{0.031783584253193005`, 1.}}], 
       {RGBColor[0, 0., 0], 
        ArrowBox[{{4.325820073063399, 0.013076760175355112`}, {
         5.684179926936593, -0.02871738517536222}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031688918240881055`, 1.}}], 
       {RGBColor[0, 0.15451764150389322`, 0], 
        ArrowBox[{{5.650091327551914, -10.586458789396886`}, {
         6.3619086724480765`, -9.433541210603114}}]}}, 
      {Arrowheads[{{0.031664657181961056`, 1.}}], 
       {RGBColor[0, 0.17315621437926623`, 0], 
        ArrowBox[{{5.611041519614271, -9.558800875320925}, {
         6.400958480385718, -8.459199124679076}}]}}, 
      {Arrowheads[{{0.031636364999139376`, 1.}}], 
       {RGBColor[0, 0.19261177616756692`, 0], 
        ArrowBox[{{5.567716092090086, -8.52313285363181}, {
         6.444283907909905, -7.492867146368193}}]}}, 
      {Arrowheads[{{0.031606571635747885`, 1.}}], 
       {RGBColor[0, 0.21115445402581026`, 0], 
        ArrowBox[{{5.521053869007973, -7.477553595304681}, {
         6.490946130992017, -6.536446404695323}}]}}, 
      {Arrowheads[{{0.03158128846720109, 1.}}], 
       {RGBColor[0, 0.22568600079630957`, 0], 
        ArrowBox[{{5.473147444788658, -6.420646106271466}, {
         6.5388525552113315`, -5.591353893728537}}]}}, 
      {Arrowheads[{{0.0315706708596407, 1.}}], 
       {RGBColor[0, 0.2315134231761015, 0], 
        ArrowBox[{{5.42743208299181, -5.352585865878704}, {
         6.5845679170081794`, -4.657414134121301}}]}}, 
      {Arrowheads[{{0.03158629486424913, 1.}}], 
       {RGBColor[0, 0.2228847132593733, 0], 
        ArrowBox[{{5.388189689513895, -4.2766136486369675`}, {
         6.623810310486094, -3.7313863513630388`}}]}}, 
      {Arrowheads[{{0.03163306019983005, 1.}}], 
       {RGBColor[0, 0.19475657405697258`, 0], 
        ArrowBox[{{5.359049239635552, -3.20001214730825}, {
         6.652950760364438, -2.8059878526917563`}}]}}, 
      {Arrowheads[{{0.03169984070304507, 1.}}], 
       {RGBColor[0, 0.14534302953121922`, 0], 
        ArrowBox[{{5.341133741210717, -2.133320328969844}, {
         6.670866258789273, -1.8706796710301625`}}]}}, 
      {Arrowheads[{{0.031759591899067456`, 1.}}], 
       {RGBColor[0, 0.07783231708949448, 0], 
        ArrowBox[{{5.332544967721063, -1.0875076102082246`}, {
         6.679455032278926, -0.9144923897917823}}]}}, 
      {Arrowheads[{{0.03178358425319301, 1.}}], 
       {RGBColor[0, 0., 0], 
        ArrowBox[{{5.33017672865078, -0.0784246091316284}, {6.681823271349209,
          0.06278398413162128}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.0317131939087074, 1.}}], 
       {RGBColor[0, 0.1332664720286783, 0], 
        ArrowBox[{{6.625008405333872, -10.570144282686638`}, {
         7.388991594666118, -9.449855717313362}}]}}, 
      {Arrowheads[{{0.03169908668937482, 1.}}], 
       {RGBColor[0, 0.14599501601007328`, 0], 
        ArrowBox[{{6.588416664461541, -9.541971212039558}, {
         7.425583335538446, -8.476028787960445}}]}}, 
      {Arrowheads[{{0.03168436150743597, 1.}}], 
       {RGBColor[0, 0.15818707831744233`, 0], 
        ArrowBox[{{6.549077744510954, -8.50715021671908}, {
         7.464922255489035, -7.5088497832809225`}}]}}, 
      {Arrowheads[{{0.031671188483936, 1.}}], 
       {RGBColor[0, 0.1683430274325443, 0], 
        ArrowBox[{{6.50808511652882, -7.46476218004339}, {
         7.505914883471169, -6.549237819956613}}]}}, 
      {Arrowheads[{{0.03166317325546777, 1.}}], 
       {RGBColor[0, 0.17423110920951382`, 0], 
        ArrowBox[{{6.467274101759125, -6.414566037073163}, {
         7.546725898240863, -5.59743396292684}}]}}, 
      {Arrowheads[{{0.03166491703840947, 1.}}], 
       {RGBColor[0, 0.17296729263099522`, 0], 
        ArrowBox[{{6.429160565677763, -5.357678768224131}, {
         7.584839434322226, -4.652321231775874}}]}}, 
      {Arrowheads[{{0.03168015543817662, 1.}}], 
       {RGBColor[0, 0.16149969896609134`, 0], 
        ArrowBox[{{6.396492276845966, -4.2972613797086}, {
         7.617507723154023, -3.710738620291406}}]}}, 
      {Arrowheads[{{0.03170857978629973, 1.}}], 
       {RGBColor[0, 0.13755997371988882`, 0], 
        ArrowBox[{{6.371417330915552, -3.238754350833406}, {
         7.642582669084437, -2.7672456491666004`}}]}}, 
      {Arrowheads[{{0.03174334557529224, 1.}}], 
       {RGBColor[0, 0.10078355150976548`, 0], 
        ArrowBox[{{6.354686531629282, -2.1891919880596724`}, {
         7.659313468370707, -1.814808011940334}}]}}, 
      {Arrowheads[{{0.03177229578073007, 1.}}], 
       {RGBColor[0, 0.053393043696246985`, 0], 
        ArrowBox[{{6.345567182736792, -1.1555987407416761`}, {
         7.668432817263197, -0.8464012592583309}}]}}, 
      {Arrowheads[{{0.031783584253192984`, 1.}}], 
       {RGBColor[0, 0., 0], 
        ArrowBox[{{6.342739881160864, -0.15093060325445737`}, {
         7.6712601188391245`, 0.13528997825445027`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031731724701861475`, 1.}}], 
       {RGBColor[0, 0.11440429223405015`, 0], 
        ArrowBox[{{7.606770252187349, -10.557020333980224`}, {
         8.409229747812638, -9.462979666019775}}]}}, 
      {Arrowheads[{{0.031723835106919646`, 1.}}], 
       {RGBColor[0, 0.12279105295896417`, 0], 
        ArrowBox[{{7.573105723685199, -9.529437029774057}, {
         8.442894276314789, -8.488562970225944}}]}}, 
      {Arrowheads[{{0.03171657948715085, 1.}}], 
       {RGBColor[0, 0.13002558653544546`, 0], 
        ArrowBox[{{7.537826278360932, -8.496583687511372}, {
         8.478173721639054, -7.51941631248863}}]}}, 
      {Arrowheads[{{0.0317114019124611, 1.}}], 
       {RGBColor[0, 0.13495024773179165`, 0], 
        ArrowBox[{{7.501977138629007, -7.458185229689269}, {
         8.51402286137098, -6.555814770310735}}]}}, 
      {Arrowheads[{{0.031710220116723656`, 1.}}], 
       {RGBColor[0, 0.13604921950221877`, 0], 
        ArrowBox[{{7.467051878346626, -6.414617327067679}, {
         8.548948121653362, -5.597382672932325}}]}}, 
      {Arrowheads[{{0.03171495922836908, 1.}}], 
       {RGBColor[0, 0.1315866016425801, 0], 
        ArrowBox[{{7.434870394366919, -5.367288322493455}, {
         8.58112960563307, -4.642711677506551}}]}}, 
      {Arrowheads[{{0.03172657822711881, 1.}}], 
       {RGBColor[0, 0.11994182901449019`, 0], 
        ArrowBox[{{7.407261311720551, -4.3189290626454895`}, {
         8.608738688279438, -3.6890709373545167`}}]}}, 
      {Arrowheads[{{0.031743875606555866`, 1.}}], 
       {RGBColor[0, 0.1001180005642444, 0], 
        ArrowBox[{{7.385614187307344, -3.2735641916356517`}, {
         8.630385812692642, -2.7324358083643543`}}]}}, 
      {Arrowheads[{{0.03176290521269907, 1.}}], 
       {RGBColor[0, 0.07226035356915106, 0], 
        ArrowBox[{{7.370528346013287, -2.2359900323870137`}, {
         8.6454716539867, -1.768009967612993}}]}}, 
      {Arrowheads[{{0.03177788614166045, 1.}}], 
       {RGBColor[0, 0.03793601681886385, 0], 
        ArrowBox[{{7.3618299244896885`, -1.2108112378538853`}, {
         8.6541700755103, -0.7911887621461217}}]}}, 
      {Arrowheads[{{0.03178358425319301, 1.}}], 
       {RGBColor[0, 0., 0], 
        ArrowBox[{{7.3590156512623395`, -0.20916920346681062`}, {
         8.656984348737648, 0.19352857846680352`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.031745522151313085`, 1.}}], 
       {RGBColor[0, 0.09802157053022811, 0], 
        ArrowBox[{{8.593963567454765, -10.546993130012034`}, {
         9.424036432545222, -9.473006869987966}}]}}, 
      {Arrowheads[{{0.031741304860374076`, 1.}}], 
       {RGBColor[0, 0.10330591235526587`, 0], 
        ArrowBox[{{8.563312637045772, -9.520719905517078}, {
         9.454687362954214, -8.497280094482923}}]}}, 
      {Arrowheads[{{0.03173802302907201, 1.}}], 
       {RGBColor[0, 0.10723763823581131`, 0], 
        ArrowBox[{{8.531843885068087, -8.490411971470206}, {
         9.486156114931898, -7.525588028529796}}]}}, 
      {Arrowheads[{{0.031736535019441105`, 1.}}], 
       {RGBColor[0, 0.10897345524892349`, 0], 
        ArrowBox[{{8.500476235763651, -7.45617666859972}, {
         9.517523764236335, -6.557823331400282}}]}}, 
      {Arrowheads[{{0.03173778801054131, 1.}}], 
       {RGBColor[0, 0.10751366492337368`, 0], 
        ArrowBox[{{8.470391061178296, -6.418665555641023}, {
         9.54760893882169, -5.593334444358982}}]}}, 
      {Arrowheads[{{0.031742510286064715`, 1.}}], 
       {RGBColor[0, 0.1018235577311153, 0], 
        ArrowBox[{{8.442918265345362, -5.379273875057589}, {
         9.575081734654624, -4.6307261249424165`}}]}}, 
      {Arrowheads[{{0.0317507485630885, 1.}}], 
       {RGBColor[0, 0.09104713272079855, 0], 
        ArrowBox[{{8.419329905886077, -4.340240570976732}, {
         9.59867009411391, -3.667759429023274}}]}}, 
      {Arrowheads[{{0.03176143677025371, 1.}}], 
       {RGBColor[0, 0.07478113333048872, 0], 
        ArrowBox[{{8.400598260571314, -3.304539604018526}, {
         9.617401739428672, -2.7014603959814805`}}]}}, 
      {Arrowheads[{{0.03177232516420696, 1.}}], 
       {RGBColor[0, 0.053323520726678404`, 0], 
        ArrowBox[{{8.387234277487616, -2.2755002415147136`}, {
         9.63076572251237, -1.7284997584852928`}}]}}, 
      {Arrowheads[{{0.03178052739581667, 1.}}], 
       {RGBColor[0, 0.027786439420230985`, 0], 
        ArrowBox[{{8.379315398995994, -1.2562068847493817`}, {
         9.638684601003993, -0.7457931152506252}}]}}, 
      {Arrowheads[{{0.031783584253192984`, 1.}}], 
       {RGBColor[0, 0., 0], 
        ArrowBox[{{8.37670427478119, -0.25666600096984105`}, {
         9.641295725218797, 0.24102537596983395`}}]}}}, 
     {RGBColor[0.2947336, 0.4054232, 0.5678384000000001], Thickness[0.003], 
      {Arrowheads[{{0.03175564498193818, 1.}}], 
       {RGBColor[0, 0.08398805608302957, 0], 
        ArrowBox[{{9.585405743098594, -10.53974558384735}, {
         10.434594256901393`, -9.480254416152647}}]}}, 
      {Arrowheads[{{0.03175353477278908, 1.}}], 
       {RGBColor[0, 0.0871006184582883, 0], 
        ArrowBox[{{9.557650624768785, -9.515191124955846}, {
         10.4623493752312, -8.502808875044154}}]}}, 
      {Arrowheads[{{0.0317522973855149, 1.}}], 
       {RGBColor[0, 0.08887498780269754, 0], 
        ArrowBox[{{9.529622216126196, -8.48763598750077}, {
         10.490377783873788`, -7.528364012499232}}]}}, 
      {Arrowheads[{{0.03175240910367017, 1.}}], 
       {RGBColor[0, 0.08871624817725238, 0], 
        ArrowBox[{{9.502097940283745, -7.457391203471779}, {
         10.51790205971624, -6.556608796528223}}]}}, 
      {Arrowheads[{{0.03175430640095667, 1.}}], 
       {RGBColor[0, 0.08597555915541999, 0], 
        ArrowBox[{{9.476006491082828, -6.425192966001821}, {
         10.54399350891716, -5.586807033998182}}]}}, 
      {Arrowheads[{{0.03175821068838986, 1.}}], 
       {RGBColor[0, 0.0800404524461048, 0], 
        ArrowBox[{{9.452339137491268, -5.392297703134737}, {
         10.567660862508715`, -4.617702296865268}}]}}, 
      {Arrowheads[{{0.0317639193118594, 1.}}], 
       {RGBColor[0, 0.07046682359959426, 0], 
        ArrowBox[{{9.432019342948713, -4.360495792441135}, {
         10.587980657051272`, -3.6475042075588706`}}]}}, 
      {Arrowheads[{{0.031770660690077675`, 1.}}], 
       {RGBColor[0, 0.05712847323209744, 0], 
        ArrowBox[{{9.415768806670767, -3.3319923148617656`}, {
         10.604231193329216`, -2.6740076851382413`}}]}}, 
      {Arrowheads[{{0.03177714141420893, 1.}}], 
       {RGBColor[0, 0.040338741240445966`, 0], 
        ArrowBox[{{9.404027732916845, -2.309135963819883}, {
         10.61597226708314, -1.6948640361801237`}}]}}, 
      {Arrowheads[{{0.03178185601993461, 1.}}], 
       {RGBColor[0, 0.020893011595017053`, 0], 
        ArrowBox[{{9.396973107910902, -1.2940356282800927`}, {
         10.623026892089081`, -0.7079643717199142}}]}}, 
      {Arrowheads[{{0.031783584253193005`, 1.}}], 
       {RGBColor[0, 0., 0], 
        ArrowBox[{{9.394625381236791, -0.29598023230503906`}, {
         10.625374618763194`, 0.28033960730503193`}}]}}}}}, 
   CircleBox[{0., 3.01}, 2], CircleBox[{0., -3.01}, 2]},
  AspectRatio->1,
  DisplayFunction->Identity,
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "TransparentPolygonMesh" -> True},
  PlotRange->{{-10.689501332449025`, 
   10.689501332449025`}, {-10.689501332449025`, 10.689501332449025`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.8438187999502153`*^9, {3.84511465387479*^9, 
   3.845114670102049*^9}},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]]
},
WindowSize->{744, 908},
WindowMargins->{{7, Automatic}, {0, Automatic}},
FrontEndVersion->"11.0 for Linux x86 (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 7166, 209, 828, "Input"],
Cell[7749, 233, 247323, 4394, 375, 125488, 2395, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[255109, 4632, 7111, 208, 828, "Input"],
Cell[262223, 4842, 264281, 4650, 408, 126688, 2393, "CachedBoxData", \
"BoxData", "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[526541, 9497, 7082, 208, 828, "Input"],
Cell[533626, 9707, 222667, 3940, 375, 100689, 1938, "CachedBoxData", \
"BoxData", "Output"]
}, Open  ]]
}
]
*)


